Quantum propagation across cosmological singularities

The initial singularity is the most troubling feature of the standard cosmology, which quantum effects are hoped to resolve. In this paper, we study quantum cosmology with conformal (Weyl) invariant matter. We show it is natural to extend the scale factor to negative values, allowing a large, collapsing Universe to evolve across a quantum "bounce" into an expanding Universe like ours. We compute the Feynman propagator for Friedmann-Robertson-Walker backgrounds exactly, identifying curious pathologies in the case of curved (open or closed) universes. We then include anisotropies, fixing the operator ordering of the quantum Hamiltonian by imposing covariance under field redefinitions and again finding exact solutions. We show how complex classical solutions allow one to circumvent the singularity while maintaining the validity of the semiclassical approximation. The simplest isotropic universes sit on a critical boundary, beyond which there is qualitatively different behavior, with potential for instability. Additional scalars improve the theory's stability. Finally, we study the semiclassical propagation of inhomogeneous perturbations about the flat, isotropic case, at linear and nonlinear order, showing that, at least at this level, there is no particle production across the bounce. These results form the basis for a promising new approach to quantum cosmology and the resolution of the big bang singularity.

==> anc/analyticclosedpropagator.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    328129,       6399]
NotebookOptionsPosition[    324627,       6279]
NotebookOutlinePosition[    324962,       6294]
CellTagsIndexPosition[    324919,       6291]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "contour", " ", "we", " ", "need", " ", "to", " ", "use", " ", 
   "for", " ", "closed", " ", 
   RowBox[{"universes", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6564221487108517`*^9, 3.6564221594269457`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"contour", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Arrowheads", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", ".1"}], "}"}], "]"}], ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{
        RowBox[{"ParametricPlot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"t", "^", "2"}], " ", 
             RowBox[{"Exp", "[", 
              RowBox[{"-", 
               RowBox[{"t", "^", "2"}]}], "]"}]}], ",", 
            RowBox[{"t", "-", 
             RowBox[{"t", "^", "2"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "3", ",", "2"}], "]"}], "]"}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0.3"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.656423099175495*^9, 3.656423209266082*^9}, {
  3.656423252971471*^9, 3.656423313394396*^9}, {3.65642337010106*^9, 
  3.65642338710369*^9}}],

Cell[BoxData[
 GraphicsBox[
  {Arrowheads[{0, 0.1}], ArrowBox[LineBox[CompressedData["
1:eJxdmmk0le/Xx5UGpEyV5ihNMhVJwle/SkUaKFFkSJQhZEhRGRMKRaZMhUhC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    "]]]},
  Axes->True,
  PlotRange->{{0, 2}, {-2, 0.3}}]], "Output",
 CellChangeTimes->{{3.656423136036578*^9, 3.656423168785738*^9}, {
   3.656423199236532*^9, 3.656423209481135*^9}, {3.656423254948167*^9, 
   3.656423314086348*^9}, {3.656423379970818*^9, 3.656423387827009*^9}, 
   3.656423429366976*^9, 3.656425500439405*^9, 3.656425565446164*^9, 
   3.67666059373105*^9, 3.6766612615787563`*^9, {3.677325956526205*^9, 
   3.677325964264967*^9}, 3.677326024732153*^9, 3.689354057872795*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<contour2.pdf\>\"", ",", "contour"}], "]"}]], "Input",
 CellChangeTimes->{{3.656422795599337*^9, 3.656422805326591*^9}}],

Cell[BoxData["\<\"contour2.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.656422806094943*^9, 3.656423211722374*^9, {3.656423303820498*^9, 
   3.6564233157070713`*^9}, 3.656423391411181*^9, 3.656423429537799*^9, 
   3.656425500795958*^9, 3.656425565703498*^9, 3.6766612618463*^9, {
   3.6773259569693413`*^9, 3.677325964439883*^9}, 3.677326025013288*^9, 
   3.6893540581496067`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Define", " ", "the", " ", "appropriate", " ", "modes", " ", "appearing", 
   " ", "in", " ", "the", " ", "Wronskian", " ", "solution", " ", "for", " ", 
   "the", " ", 
   RowBox[{"Green", "'"}], "s", " ", 
   RowBox[{"function", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6544328886171103`*^9, 3.654432897290655*^9}, {
  3.6893537277702827`*^9, 3.689353741283126*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"psi5", "[", "a_", "]"}], "=", 
  RowBox[{"ParabolicCylinderD", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "m"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"Sqrt", "[", "\[Kappa]", "]"}]}], ")"}]}], "-", 
     RowBox[{"1", "/", "2"}]}], ",", 
    RowBox[{
     RowBox[{"-", "I"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"2", " ", "m"}], "]"}], " ", 
       RowBox[{"\[Kappa]", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "4"}], ")"}]}], " ", "a"}], ")"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.654432927251667*^9, 3.65443293948543*^9}, {
  3.656343376648294*^9, 3.6563433799160843`*^9}, {3.676661060567974*^9, 
  3.676661063855379*^9}, {3.689353771737108*^9, 3.689353788848969*^9}}],

Cell[BoxData[
 RowBox[{"ParabolicCylinderD", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    FractionBox["m", 
     RowBox[{"2", " ", 
      SqrtBox["\[Kappa]"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", 
    SqrtBox["2"], " ", "a", " ", 
    SqrtBox["m"], " ", 
    SuperscriptBox["\[Kappa]", 
     RowBox[{"1", "/", "4"}]]}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.6544329410734997`*^9, 3.654434029326008*^9, 3.6544346715515347`*^9, 
   3.654435632052018*^9, 3.654435666180389*^9, 3.654435709605032*^9, 
   3.654436422859825*^9, 3.654498728691247*^9, 3.654500092567944*^9, 
   3.654500839820245*^9, 3.6545009954776297`*^9, 3.6545198736510468`*^9, 
   3.654612099907913*^9, {3.6550304466039753`*^9, 3.6550304529305353`*^9}, 
   3.6550356093094673`*^9, 3.6563433801979113`*^9, 3.65642342992337*^9, 
   3.6564255012501917`*^9, 3.656425566199465*^9, 3.676660621476671*^9, 
   3.676661064422388*^9, 3.676661262342218*^9, {3.6773259575100603`*^9, 
   3.677325964861559*^9}, 3.67732602539719*^9, {3.689353781270598*^9, 
   3.68935378928106*^9}, 3.689354058289723*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"psi6", "[", "a_", "]"}], "=", 
  RowBox[{"ParabolicCylinderD", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "m"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"Sqrt", "[", "\[Kappa]", "]"}]}], ")"}]}], "-", 
     RowBox[{"1", "/", "2"}]}], ",", 
    RowBox[{"I", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"2", " ", "m"}], "]"}], " ", 
       RowBox[{"\[Kappa]", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "4"}], ")"}]}], " ", "a"}], " ", ")"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.654432943365905*^9, 3.654432959368491*^9}, {
  3.6544340220951*^9, 3.65443402704462*^9}, {3.676661066028049*^9, 
  3.6766610688778543`*^9}, {3.689353791761314*^9, 3.6893538004716167`*^9}}],

Cell[BoxData[
 RowBox[{"ParabolicCylinderD", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    FractionBox["m", 
     RowBox[{"2", " ", 
      SqrtBox["\[Kappa]"]}]]}], ",", 
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["2"], " ", "a", " ", 
    SqrtBox["m"], " ", 
    SuperscriptBox["\[Kappa]", 
     RowBox[{"1", "/", "4"}]]}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.654432961160006*^9, 3.654434030219051*^9, 3.654434671578466*^9, 
   3.6544356320966463`*^9, 3.65443566622084*^9, 3.6544357096445103`*^9, 
   3.654436422897159*^9, 3.654498728727339*^9, 3.654500092602894*^9, 
   3.6545008398595448`*^9, 3.654500995510491*^9, 3.6545198736759872`*^9, 
   3.65461209996213*^9, {3.6550304466316433`*^9, 3.65503045295455*^9}, 
   3.655035609362321*^9, 3.656343382372076*^9, 3.656423429948098*^9, 
   3.656425501301178*^9, 3.656425566235775*^9, 3.6766606228092213`*^9, {
   3.6766610668880777`*^9, 3.6766610690670843`*^9}, 3.676661262377071*^9, {
   3.677325957539817*^9, 3.677325964903532*^9}, 3.677326025421825*^9, 
   3.689353800792636*^9, 3.689354058324946*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "These", " ", "functions", " ", "solve", " ", "the", " ", "Wheeler"}], 
    "-", 
    RowBox[{"DeWitt", " ", "equation", " ", "with", " ", "\[Kappa]"}]}], ">", 
   "0"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.689353846921093*^9, 3.689353856735108*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"psi5", "''"}], "[", "a", "]"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"m", "^", "2"}], " ", "\[Kappa]", " ", 
       RowBox[{"a", "^", "2"}]}], " ", "-", 
      RowBox[{"m", "^", "2"}]}], ")"}], 
    RowBox[{"psi5", "[", "a", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6544330732199802`*^9, 3.654433113412937*^9}, {
  3.676661108864012*^9, 3.676661109372519*^9}, {3.689353805571389*^9, 
  3.689353813532177*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6544330849523287`*^9, 3.6544331142072287`*^9}, 
   3.654434031895897*^9, 3.6544346716598787`*^9, 3.654435632302595*^9, 
   3.6544356663625097`*^9, 3.6544357097841263`*^9, 3.654436422990312*^9, 
   3.654498728856697*^9, 3.654500092691791*^9, 3.654500839951907*^9, 
   3.654500995594836*^9, 3.654519873792794*^9, 3.654612100137825*^9, {
   3.655030446720481*^9, 3.6550304530359783`*^9}, 3.65503560952696*^9, 
   3.656343383624177*^9, 3.6564234300294437`*^9, 3.6564255014022284`*^9, 
   3.6564255663201838`*^9, 3.6766606243966084`*^9, 3.6766610708809566`*^9, 
   3.676661109719472*^9, 3.676661262476674*^9, {3.67732595763561*^9, 
   3.6773259649968567`*^9}, 3.677326025534709*^9, 3.689353813905594*^9, 
   3.689354058442123*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"psi6", "''"}], "[", "a", "]"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"m", "^", "2"}], " ", "\[Kappa]", " ", 
       RowBox[{"a", "^", "2"}]}], " ", "-", 
      RowBox[{"m", "^", "2"}]}], ")"}], 
    RowBox[{"psi6", "[", "a", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.654433119748006*^9, 3.654433121496619*^9}, {
  3.6766611121821117`*^9, 3.676661112698065*^9}, {3.689353816249316*^9, 
  3.689353821392383*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6544331225626497`*^9, 3.654434032684609*^9, 3.654434671735939*^9, 
   3.654435632571965*^9, 3.654435666493272*^9, 3.6544357099805603`*^9, 
   3.654436423073349*^9, 3.6544987289774427`*^9, 3.654500092853552*^9, 
   3.654500840035725*^9, 3.654500995676237*^9, 3.6545198738712463`*^9, 
   3.6546121002317123`*^9, {3.6550304468017073`*^9, 3.655030453112873*^9}, 
   3.655035609672772*^9, 3.656343384970051*^9, 3.656423430104567*^9, 
   3.656425501491851*^9, 3.656425566404739*^9, 3.676660625803069*^9, 
   3.676661073666881*^9, 3.676661112978363*^9, 3.676661262670651*^9, {
   3.677325957719816*^9, 3.677325965076145*^9}, 3.677326025609489*^9, 
   3.6893538217371807`*^9, 3.689354058519528*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"We", " ", "can", " ", "now", " ", "compute", " ", "the", " ", 
   RowBox[{"Green", "'"}], "s", " ", "function", " ", "for", " ", "the", " ", 
   "WdW", " ", "equation", " ", "by", " ", "the", " ", "Wronskian", " ", 
   RowBox[{"method", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6544331306503153`*^9, 3.654433152435327*^9}, {
  3.6544333266265783`*^9, 3.65443333581077*^9}, {3.654434646357196*^9, 
  3.6544346594774847`*^9}, {3.689353839973323*^9, 3.6893538600224533`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Wr", "[", "a_", "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"psi5", "[", "a", "]"}], 
      RowBox[{
       RowBox[{"psi6", "'"}], "[", "a", "]"}]}], "-", 
     RowBox[{
      RowBox[{
       RowBox[{"psi5", "'"}], "[", "a", "]"}], 
      RowBox[{"psi6", "[", "a", "]"}]}]}], ")"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654500016784453*^9, 3.6545000480252*^9}, {
   3.654500078183155*^9, 3.654500081604453*^9}, {3.654500979769484*^9, 
   3.6545009835686626`*^9}, 3.676661248201337*^9, {3.689353866619441*^9, 
   3.689353876405149*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[ImaginaryI]"}], " ", 
  SqrtBox["2"], " ", 
  SqrtBox["m"], " ", 
  SuperscriptBox["\[Kappa]", 
   RowBox[{"1", "/", "4"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"ParabolicCylinderD", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox["m", 
         RowBox[{"2", " ", 
          SqrtBox["\[Kappa]"]}]]}], ",", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"], " ", "a", " ", 
        SqrtBox["m"], " ", 
        SuperscriptBox["\[Kappa]", 
         RowBox[{"1", "/", "4"}]]}]}], "]"}], " ", 
     RowBox[{"ParabolicCylinderD", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["m", 
         RowBox[{"2", " ", 
          SqrtBox["\[Kappa]"]}]]}], ",", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        SqrtBox["2"], " ", "a", " ", 
        SqrtBox["m"], " ", 
        SuperscriptBox["\[Kappa]", 
         RowBox[{"1", "/", "4"}]]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ParabolicCylinderD", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox["m", 
         RowBox[{"2", " ", 
          SqrtBox["\[Kappa]"]}]]}], ",", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        SqrtBox["2"], " ", "a", " ", 
        SqrtBox["m"], " ", 
        SuperscriptBox["\[Kappa]", 
         RowBox[{"1", "/", "4"}]]}]}], "]"}], " ", 
     RowBox[{"ParabolicCylinderD", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["m", 
         RowBox[{"2", " ", 
          SqrtBox["\[Kappa]"]}]]}], ",", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"], " ", "a", " ", 
        SqrtBox["m"], " ", 
        SuperscriptBox["\[Kappa]", 
         RowBox[{"1", "/", "4"}]]}]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.654500033081523*^9, 3.6545001065207376`*^9}, 
   3.654500853172852*^9, 3.654501009018754*^9, 3.654519886541431*^9, 
   3.654612115858588*^9, {3.655030448023368*^9, 3.6550304663540792`*^9}, 
   3.6550356270631237`*^9, 3.65634338645278*^9, 3.656423430268511*^9, 
   3.6564255018051643`*^9, 3.656425566571414*^9, 3.6766606287726803`*^9, {
   3.6766612488392487`*^9, 3.676661265294867*^9}, 3.677325968155838*^9, 
   3.677326028381919*^9, 3.689353876994112*^9, 3.689354058683519*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "The", " ", "Wronskian", " ", "must", " ", "actually", " ", "be", " ", "a",
     " ", "constant"}], ",", " ", 
   RowBox[{"even", " ", "if", " ", "Mathematica", " ", 
    RowBox[{"doesn", "'"}], "t", " ", 
    RowBox[{"notice", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.654612153004509*^9, 3.654612159212488*^9}, {
  3.65461264126545*^9, 3.654612645368444*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Wr", "[", "a", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "10"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.654612119618184*^9, 3.6546121443539267`*^9}, {
  3.6546122931913433`*^9, 3.654612293450811*^9}, {3.654612653309495*^9, 
  3.6546126537719793`*^9}, {3.689353880406796*^9, 3.689353883584343*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SqrtBox["m"], " ", 
      SqrtBox["\[Pi]"], " ", 
      SuperscriptBox["\[Kappa]", 
       RowBox[{"1", "/", "4"}]]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["m", 
          SqrtBox["\[Kappa]"]]}], ")"}]}], "]"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], "11"],
    SeriesData[$CellContext`a, 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {
   Complex[0, -2] $CellContext`m^Rational[1, 2] 
    Pi^Rational[1, 2] $CellContext`\[Kappa]^Rational[1, 4]/Gamma[
    Rational[1, 2] (
      1 + $CellContext`m $CellContext`\[Kappa]^Rational[-1, 2])]}, 0, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.654612124787952*^9, 3.654612153288961*^9}, 
   3.6546123204282293`*^9, 3.654612742884495*^9, 3.655030540926016*^9, 
   3.655035718012189*^9, 3.656343391403808*^9, 3.656423431212184*^9, 
   3.656425502828046*^9, 3.656425567453823*^9, {3.676661251026417*^9, 
   3.676661266133245*^9}, 3.6773259688435507`*^9, 3.677326029169153*^9, {
   3.689353880981084*^9, 3.689353884521991*^9}, 3.68935405970751*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Wro", "=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["m"], " ", 
     SqrtBox["\[Pi]"], " ", 
     SuperscriptBox["\[Kappa]", 
      RowBox[{"1", "/", "4"}]]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox["m", 
         SqrtBox["\[Kappa]"]]}], ")"}]}], "]"}]]}]}]], "Input",
 CellChangeTimes->{{3.654612303024431*^9, 3.654612314489835*^9}, 
   3.6563433964670362`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SqrtBox["m"], " ", 
    SqrtBox["\[Pi]"], " ", 
    SuperscriptBox["\[Kappa]", 
     RowBox[{"1", "/", "4"}]]}], 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox["m", 
        SqrtBox["\[Kappa]"]]}], ")"}]}], "]"}]]}]], "Output",
 CellChangeTimes->{
  3.654612336082673*^9, 3.6550305410404463`*^9, 3.6550357181687613`*^9, 
   3.656343397340032*^9, 3.656423431265313*^9, 3.656425502949885*^9, 
   3.6564255674890547`*^9, {3.676661252131769*^9, 3.676661266225573*^9}, 
   3.677325968878772*^9, 3.677326029249577*^9, 3.689353889212989*^9, 
   3.689354059852017*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Need", " ", "to", " ", "insert", " ", "an", " ", "extra"}], " ", 
   "-", 
   RowBox[{
   "2", "mi", " ", "because", " ", "of", " ", "our", " ", "conventions", " ", 
    "for", " ", "the", " ", "WdW", " ", 
    RowBox[{"equation", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.654434470643297*^9, 3.654434481508738*^9}, 
   3.65450083058488*^9, 3.6545009874370728`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Greens", "[", 
   RowBox[{"x1_", ",", "x2_"}], "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"-", "2"}], "m", " ", "I", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"psi5", "[", "x2", "]"}], 
        RowBox[{"psi6", "[", "x1", "]"}], 
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{"x1", "-", "x2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"psi5", "[", "x1", "]"}], 
        RowBox[{"psi6", "[", "x2", "]"}], 
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{"x2", "-", "x1"}], "]"}]}]}], ")"}], "/", "Wro"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.654433182113195*^9, 3.654433203275146*^9}, {
   3.654433238072549*^9, 3.6544333095668497`*^9}, {3.654433348047393*^9, 
   3.654433349068465*^9}, {3.654433839624723*^9, 3.6544338414111633`*^9}, 
   3.6544340532119226`*^9, 3.654434469253978*^9, 3.654500831746633*^9, 
   3.654500985687973*^9, {3.654612285621624*^9, 3.654612309524667*^9}, {
   3.689353917424294*^9, 3.6893539283324223`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SqrtBox["\[Pi]"], " ", 
    SuperscriptBox["\[Kappa]", 
     RowBox[{"1", "/", "4"}]]}]], 
  RowBox[{
   SqrtBox["m"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox["m", 
        SqrtBox["\[Kappa]"]]}], ")"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"x1", "-", "x2"}], "]"}], " ", 
      RowBox[{"ParabolicCylinderD", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", 
         FractionBox["m", 
          RowBox[{"2", " ", 
           SqrtBox["\[Kappa]"]}]]}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"], " ", 
         SqrtBox["m"], " ", "x1", " ", 
         SuperscriptBox["\[Kappa]", 
          RowBox[{"1", "/", "4"}]]}]}], "]"}], " ", 
      RowBox[{"ParabolicCylinderD", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", 
         FractionBox["m", 
          RowBox[{"2", " ", 
           SqrtBox["\[Kappa]"]}]]}], ",", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         SqrtBox["2"], " ", 
         SqrtBox["m"], " ", "x2", " ", 
         SuperscriptBox["\[Kappa]", 
          RowBox[{"1", "/", "4"}]]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{
        RowBox[{"-", "x1"}], "+", "x2"}], "]"}], " ", 
      RowBox[{"ParabolicCylinderD", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", 
         FractionBox["m", 
          RowBox[{"2", " ", 
           SqrtBox["\[Kappa]"]}]]}], ",", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         SqrtBox["2"], " ", 
         SqrtBox["m"], " ", "x1", " ", 
         SuperscriptBox["\[Kappa]", 
          RowBox[{"1", "/", "4"}]]}]}], "]"}], " ", 
      RowBox[{"ParabolicCylinderD", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", 
         FractionBox["m", 
          RowBox[{"2", " ", 
           SqrtBox["\[Kappa]"]}]]}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"], " ", 
         SqrtBox["m"], " ", "x2", " ", 
         SuperscriptBox["\[Kappa]", 
          RowBox[{"1", "/", "4"}]]}]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.654433193933621*^9, 3.654433203646799*^9}, {
   3.654433280033646*^9, 3.6544333121752853`*^9}, 3.654433350018982*^9, 
   3.6544338498728313`*^9, 3.654434157158662*^9, 3.65443452701691*^9, 
   3.654434720579002*^9, 3.654435697004959*^9, 3.654435781993697*^9, 
   3.654436471013818*^9, 3.654498805529598*^9, 3.654500137711413*^9, 
   3.654500886967594*^9, 3.654501035681363*^9, 3.654519915339197*^9, 
   3.654612117995283*^9, 3.6546123387077837`*^9, 3.655030541469206*^9, 
   3.655035718766823*^9, 3.6563433995888*^9, 3.656423431767726*^9, 
   3.6564255032974997`*^9, 3.656425567816498*^9, {3.676661254910857*^9, 
   3.676661266562434*^9}, 3.677325969261107*^9, 3.6773260295675592`*^9, 
   3.689353929733879*^9, 3.6893540602000713`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Now", " ", "compare", " ", "with", " ", "numerics"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6544356126732197`*^9, 3.654435616221221*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Greens", "[", 
    RowBox[{
     RowBox[{"-", "T"}], ",", "T"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "1"}], ",", 
     RowBox[{"m", "\[Rule]", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.654434247444552*^9, 3.65443424747425*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    SuperscriptBox["T", "2"]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"-", "T"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"HermiteH", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "T"}]}], "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"HeavisideTheta", "[", "T", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"HermiteH", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"\[ImaginaryI]", " ", "T"}]}], "]"}], "2"]}]}], ")"}]}], 
  SqrtBox["\[Pi]"]]], "Output",
 CellChangeTimes->{3.654434248097335*^9, 3.654434530948432*^9, 
  3.65443472083169*^9, 3.6544357823144617`*^9, 3.654436471306409*^9, 
  3.6544988058401546`*^9, 3.654500138034184*^9, 3.6545008872341022`*^9, 
  3.654501035957312*^9, 3.654519915648533*^9, 3.654612343800078*^9, 
  3.655030541663924*^9, 3.6550357190593863`*^9, 3.6563434048048286`*^9, 
  3.656423432108326*^9, 3.656425503632042*^9, 3.6564255681955223`*^9, 
  3.676661267028348*^9, 3.677325969605049*^9, 3.677326029960309*^9, 
  3.6893539391895847`*^9, 3.689354060655045*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         SuperscriptBox["T", "2"]], "  ", 
        SuperscriptBox[
         RowBox[{"HermiteH", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", "T"}]}], "]"}], "2"]}], 
       SqrtBox["\[Pi]"]], "]"}], ",", 
     RowBox[{"Im", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         SuperscriptBox["T", "2"]], "  ", 
        SuperscriptBox[
         RowBox[{"HermiteH", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", "T"}]}], "]"}], "2"]}], 
       SqrtBox["\[Pi]"]], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"T", ",", "0", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.654434263584086*^9, 3.654434306866962*^9}, {
  3.6544345343694696`*^9, 3.65443454240734*^9}, {3.6563434132025843`*^9, 
  3.656343444876554*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwV03k01P0XB/DvFyEiy1jKPjEtJE9ZwlP3S1JKGSqyRLIk9cgaKVkKrbJV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     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwd1nk4VdsbB3CFTmhQSKZKSklpEhX1btKAZEgkoSgRIpWQm1Io3UzRRJSQ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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0, 3}, {-12.030727666808033`, 0.8862269254527506}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.654434272430293*^9, 3.6544343071827297`*^9}, 
   3.6544345432039413`*^9, 3.654434720943513*^9, 3.654435782446349*^9, 
   3.654436471422781*^9, 3.654498806014388*^9, 3.6545001381514187`*^9, 
   3.654500887350719*^9, 3.65450103607588*^9, 3.654519915762301*^9, 
   3.654612346119358*^9, 3.655030541794149*^9, 3.655035719324759*^9, {
   3.656343426879766*^9, 3.6563434457964573`*^9}, 3.656423432353136*^9, 
   3.656425503905222*^9, 3.6564255683780107`*^9, 3.6766612672178288`*^9, 
   3.6773259700039263`*^9, 3.6773260302651443`*^9, 3.689354061646721*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "In", " ", "the", " ", "integral", " ", "we", " ", "are", " ", "changing", 
   " ", "variables", " ", "from", " ", "proper", " ", "time", " ", "\[Tau]", 
   " ", "to", " ", "the", " ", "parameter", " ", "t", " ", "parametrising", 
   " ", "the", " ", "contour", " ", "shown", " ", 
   RowBox[{"above", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.689353950822089*^9, 3.6893539928793097`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"t", "^", "2"}], " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"-", 
        RowBox[{"t", "^", "2"}]}], "]"}]}], "+", 
     RowBox[{"I", " ", 
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"t", "^", "2"}]}], ")"}]}]}], ",", "t"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6773259271012297`*^9, 3.6773259424374743`*^9}}],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        SuperscriptBox["t", "2"]}]]}]}], ")"}], " ", "t"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     SuperscriptBox["t", "2"]}]], " ", 
   SuperscriptBox["t", "3"]}]}]], "Output",
 CellChangeTimes->{{3.677325934805004*^9, 3.677325970142685*^9}, 
   3.67732603040901*^9, 3.689354062177567*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"I", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "I"}], " ", "/", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"tau", "+", 
              RowBox[{"2", " ", 
               RowBox[{"T", "^", "2"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"tau", "/", "2"}], "]"}]}]}], ")"}]}], "]"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "Pi", " ", "I", " ", 
               RowBox[{"Sin", "[", "tau", "]"}]}], ")"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"I", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "I"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"E", "^", 
                 RowBox[{"-", 
                  RowBox[{"t", "^", "2"}]}]}]}]}], ")"}], " ", "t"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"E", "^", 
              RowBox[{"-", 
               RowBox[{"t", "^", "2"}]}]}], " ", 
             RowBox[{"t", "^", "3"}]}]}], ")"}]}], "/.", 
         RowBox[{"tau", "\[Rule]", 
          RowBox[{
           RowBox[{
            RowBox[{"t", "^", "2"}], " ", 
            RowBox[{"Exp", "[", 
             RowBox[{"-", 
              RowBox[{"t", "^", "2"}]}], "]"}]}], "+", 
           RowBox[{"I", " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              RowBox[{"t", "^", "2"}]}], ")"}]}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"1", "/", "100"}], ",", "30"}], "}"}]}], "]"}], "]"}], ",", 
     
     RowBox[{"Im", "[", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"I", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "I"}], " ", "/", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"tau", "+", 
              RowBox[{"2", " ", 
               RowBox[{"T", "^", "2"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"tau", "/", "2"}], "]"}]}]}], ")"}]}], "]"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "Pi", " ", "I", " ", 
               RowBox[{"Sin", "[", "tau", "]"}]}], ")"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"I", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "I"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"E", "^", 
                 RowBox[{"-", 
                  RowBox[{"t", "^", "2"}]}]}]}]}], ")"}], " ", "t"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"E", "^", 
              RowBox[{"-", 
               RowBox[{"t", "^", "2"}]}]}], " ", 
             RowBox[{"t", "^", "3"}]}]}], ")"}]}], "/.", 
         RowBox[{"tau", "\[Rule]", 
          RowBox[{
           RowBox[{
            RowBox[{"t", "^", "2"}], " ", 
            RowBox[{"Exp", "[", 
             RowBox[{"-", 
              RowBox[{"t", "^", "2"}]}], "]"}]}], "+", 
           RowBox[{"I", " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              RowBox[{"t", "^", "2"}]}], ")"}]}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"1", "/", "100"}], ",", "30"}], "}"}]}], "]"}], "]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"T", ",", "0", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.654435912161488*^9, 3.654435913721128*^9}, {
   3.654435946690268*^9, 3.654436017619549*^9}, 3.654436255423287*^9, {
   3.656343468609459*^9, 3.656343519632609*^9}, {3.656343635823512*^9, 
   3.656343637794079*^9}, 3.6563438038721123`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwV03k0VO8fwPEZTUT2XVkn5kuWVPbK51rSomyVhJKthX72LSWTbElClMI0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     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwt1nk4Vd0XB/AbypRUyDwlSkqTqJRFSVFCExKKUoaESkglEaWE0kSU+U2T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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0, 3}, {-12.030788517705012`, 0.8858240324280922}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.654436000726866*^9, 3.654436209189682*^9, 
  3.654436270511821*^9, 3.654436482065164*^9, 3.654498824705117*^9, 
  3.654500149752894*^9, 3.654500897704957*^9, 3.654501046177232*^9, 
  3.654519927326537*^9, 3.6546123626654367`*^9, 3.6550305553181753`*^9, 
  3.655035735787795*^9, 3.6563436101026573`*^9, 3.656343723910372*^9, 
  3.656343889828067*^9, 3.656423503999357*^9, 3.6564255469391813`*^9, 
  3.656425656775002*^9, 3.676661337005477*^9, 3.677326099402626*^9, 
  3.689354133246277*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Let", " ", "us", " ", "put", " ", "them", " ", "into", " ", "the", " ", 
   "same", " ", "plot", " ", "to", " ", 
   RowBox[{"compare", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6773259924082527`*^9, 3.6773260017954187`*^9}, {
  3.6893540149185677`*^9, 3.689354017501403*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"I", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "I"}], " ", "/", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"tau", "+", 
              RowBox[{"2", " ", 
               RowBox[{"T", "^", "2"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"tau", "/", "2"}], "]"}]}]}], ")"}]}], "]"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "Pi", " ", "I", " ", 
               RowBox[{"Sin", "[", "tau", "]"}]}], ")"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"I", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "I"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"E", "^", 
                 RowBox[{"-", 
                  RowBox[{"t", "^", "2"}]}]}]}]}], ")"}], " ", "t"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"E", "^", 
              RowBox[{"-", 
               RowBox[{"t", "^", "2"}]}]}], " ", 
             RowBox[{"t", "^", "3"}]}]}], ")"}]}], "/.", 
         RowBox[{"tau", "\[Rule]", 
          RowBox[{
           RowBox[{
            RowBox[{"t", "^", "2"}], " ", 
            RowBox[{"Exp", "[", 
             RowBox[{"-", 
              RowBox[{"t", "^", "2"}]}], "]"}]}], "+", 
           RowBox[{"I", " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              RowBox[{"t", "^", "2"}]}], ")"}]}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"1", "/", "100"}], ",", "30"}], "}"}]}], "]"}], "]"}], ",", 
     
     RowBox[{"Im", "[", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"I", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "I"}], " ", "/", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"tau", "+", 
              RowBox[{"2", " ", 
               RowBox[{"T", "^", "2"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"tau", "/", "2"}], "]"}]}]}], ")"}]}], "]"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "Pi", " ", "I", " ", 
               RowBox[{"Sin", "[", "tau", "]"}]}], ")"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"I", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "I"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"E", "^", 
                 RowBox[{"-", 
                  RowBox[{"t", "^", "2"}]}]}]}]}], ")"}], " ", "t"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"E", "^", 
              RowBox[{"-", 
               RowBox[{"t", "^", "2"}]}]}], " ", 
             RowBox[{"t", "^", "3"}]}]}], ")"}]}], "/.", 
         RowBox[{"tau", "\[Rule]", 
          RowBox[{
           RowBox[{
            RowBox[{"t", "^", "2"}], " ", 
            RowBox[{"Exp", "[", 
             RowBox[{"-", 
              RowBox[{"t", "^", "2"}]}], "]"}]}], "+", 
           RowBox[{"I", " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              RowBox[{"t", "^", "2"}]}], ")"}]}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"1", "/", "100"}], ",", "30"}], "}"}]}], "]"}], "]"}], ",", 
     
     RowBox[{"Re", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         SuperscriptBox["T", "2"]], "  ", 
        SuperscriptBox[
         RowBox[{"HermiteH", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", "T"}]}], "]"}], "2"]}], 
       SqrtBox["\[Pi]"]], "]"}], ",", 
     RowBox[{"Im", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         SuperscriptBox["T", "2"]], "  ", 
        SuperscriptBox[
         RowBox[{"HermiteH", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", "T"}]}], "]"}], "2"]}], 
       SqrtBox["\[Pi]"]], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"T", ",", "0", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.677326012321104*^9, 3.6773260125492563`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwV03k0VO8fwPEZTUTIvpR1Yr72VJaofK5IRWVSSSjZWtTPvqVkki1JaJTC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     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwt1nk4Vd0XB/AbypRUyDwlSkqTqJRFSVFCExKKUoaESkglEaWE0kSU+U2T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     "]]}, 
   {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwV03k01P0XB/DvFyHFYxlL2ScmRfKUJZXul6SUMiiyRLIk9QgRabEUWmVL
ZOxrlBJZouaTJUsaZEtKKuvMSCpZxvCb3x+fc8/rnHvO/bzvOVf1xFlrDz4M
w2p57/917oBPGvWs7y6NqfK4OUc22AtGSLVTDgFj8hf3D8+ZsWB7h+IMCXvY
JkyeRf5xieuneYL2YM7xDzzXH0kPOkPxAeW7SnZ0nncxfpQs9/lDgbIbJYPn
VD8xcgvtPLwzC2EE8TxH0r4X7xoCFsU+luY8H6k6KOxEuQI3vls8lOK5/3HF
y/iZMGgPXPep14EN0aFmQbN9EfCsj288nmd9q14dpxfXIMOH27aX52GyJxPR
ouDS3fW3ZuzZEP9nJkc99Do8u3KfTOPZ+E3ksZuuN0HW1yNhB8/pp/I6bCgx
UNUTiXscZUN+2to9TgKxYO0sufzDjg1Xor5lxczEQpWEX68fz1pH/R1/98XD
Ti9tqRO2bOA33l6l3pIAYcm9we1H2PBxA5/00ReJkC46XKXH83VOHKOWlgQF
6/qa2TZscBm215y6cx8imqRTjHjWf6d6XTU0GYQrTptGW7NhJL3UOMr1AehX
qm1aYcUGE5POcktKOpwwLLIoPsiGNZopEhGyGdBLC+DUWfD2d0PHwEEgE2wX
ZaK7DrChw38u4fZMJvQVjut9Mef93/T6wem+bFi0PzSfuYcNzG3sizepOQB1
9kmhprx9b6IWrWvJgTTyBUm73bx8MnJCti9yQd1K/+FPgpdnrAC9oOUDdmPM
nrGDDWafVk3ZSBfAc9e6uXPb2VDacVZx8k4BCCl7XZA05OWtNghRDi0EE0qi
6nZ9Nhjcatp6zbUI9O8fldPVYUOi9lj+QUoJFNlqcN+T2dAqMFC56mEJDI4O
ff+iwgZsgNHcovkE9lSIBw4rsaFit+NMttxTsFtyTOleywbyTxNZZaVS+KH7
mUOVZMPCPklH2Q1lcO4qp+7FMgukdW+7nfcug0M7TbJNuCzQURY801NcBuMP
zAzqFljgOTN/KUG7HB73lkcWzrDgfdbX9H90n0NC11SrBIsFRQtPvwlBJeB8
yc/tulnQOLKR5RlWCeM9e484drJgqCP3d+PrStAmx1fZMlggU5AscM20Clhz
b97pNrMgwiaMgu2vhszumYMxNSxweGTpPXe4BiKwj9GVmSwQcf4xPe5NBwlf
6gWmOwvO93TO/yqgQ8IDvU4tVxZ8t3iOc4fpEL6BtsbrGAsGFV9dv74ZwYrf
q8JajrCgYnVkMu0hgidhZcjAjJeHKVnVkPYajjvK4/XqLHiTpz1LiqoHgW8y
zrQvTLjkqsJJya0Hv7OZY0sfmbBFUXJZqb4ejNjyUQ69TEhPnBHcgDVAh8mU
ILeNCeev1soYhTSA4vT9HVPVTKC47tf38GmEglrdhBvxTIhW8Ax8btsEz7gJ
Xhm7mKDxpFQ/K6AJBpe7Ck0MmdBqzJ29Hd8E0sG0M1+2MkHsZGKIO6MJpj2s
rq3YwISk0rpQKbNm6B7xlheQYkK+mfJNP70WSLW2prSNTECj74f0TaS3IPZJ
aDIuagL4G/c353UywCbz9tT+5+MgR91et/YXA7Z95pdreDwOWgMbau9KtkPH
6ssk/fxxsJ0WfnrBph16pmzjBe6PQ6Fi0/2DPe2wZ9Rg6EDwOFBqsspCznRA
rCzzVaThOLRKKV0l+3aCpz+nrKJiDKQaZcj+QV3w4MOubYm0UahgZ9q+JvrA
kdPqmbtvGB6RizIMHAfgMp8e3ujxFZT1fyREnvgCn4ZLiwMufgKraA+6cfxX
EKYob7y4phdehkhBd+p38N22F1UFvOPdi+iLVxEjEHCYb9IbewXu9/JEpI+P
QaIL/9WGP25AfL00suQxAcdmVOgnpRE9725mDWHOgvDdbSnrqtvpuo38CjJH
JsHBVL5L+MoHevgpAWs7uynoLI0N3xQzRNesKjQOTv0Jb8O3+snnDdM1l30y
YjKmgVCODrbcNEE/GzSwQI3/BW6yobkHoifp+8pOyh9L+Q3GgpmrH+tP08Py
6ygZqX+gn/ZgSpn+m77YWr/5zu0Z6BBYu31291+6aNkwtyHuL+TuGP7uaDhP
P9FW3FIYOQsnQ92nqaaLdJk047C6gDlYO/bLbsf9ZbrLv7Mc9eB5EN5muuZv
H44m/1oH6nkvQA7pgGH0agEkOWLx8ZDPApDGOdPvZQSQfpcZePkvgPPCwjl1
VQEU9mT7ytSQBeDXTJ8a1OP1e5HTsFsLEEAj3ch14fX3Tze8LV4AoYGHwWHl
AuhKTSzpxOQCPOv1cS9xW4H+CWOUxfhy4GLtACT2CyLJh+d+JgZw4PGpG1aJ
I4KI9F5uU2owB9Q0Zd7TpgWRnJpbfkEYB7TUYoybVgohlebZZBTLgQhZpeaI
7UJIR1z1yq+nHOhRtMJpaUKImnlun+00BxyKPdzueQujOCT3WdF/ERTER6vK
VUXQ0YjylsHARWiZZV5W2SyCVEypFRkXFoEIq3l8b6cIKmmKvqsavgjd+SQ/
mp0IamX8NVaPXQSHjZ9CFWJEEN/n7nytkkWQMvmZ82NRBAXMx/ruYC7CRye/
1QrfViG7LSsF7E9w4UdBzPm6NlGkda5a9rQnF4RWGf+rMyiK+MpPaV725oLV
a/6p4ilR9Eiv1TrLnwuY5eHH7yTFEJ/hrayJCC6oTNS9rbEXQyUgCiE5XJCL
+hBsyRRDAgclQlKHufDMWP2Byypx9Ozkmp+fPZdAffDaIoUqgSyMUVmR9xKM
eDklqjtIoLG1J4OCfJYghv+mpJa7BFJglC+Jn18CVaxkiBosgaJ0qaKmkUvQ
VLc3bSFTAjng0RuLcpZgkjF0see3BOJL/eN+fmgJ4nDD/K8ZksiK0d4v5rAM
lKjk0wZSJNT8TTWw+dgytCu86dyqTELE7DnxCNdl6L5xiGmoSUI6KnJ7Z7yW
IWdC8ajbbhIS9z9ePhC0DLv2ZuloBZBQh/R0TOG9Zbj12X1Peh8JUY9Jmpp0
LsOHs6dTzfOlkcb5jX3b1TCCuaGLJuohi1j0Y9sICka4cxjNwoGyqGRlXMoe
DYxQ2Lj2pmSkLNJNm3WkamHEekerVdZ5ssi4oWHIQxcjWANq9RGjsshB0oUZ
a4oRxyotFapPy6HbJQncUXeMmEyqxH6Er0HTo4vrEvIwIu/lm9cuX+WRzGXN
z4EFGPF0prlp0x95tFPKIenoQ4x4+VPDb7WQAroOlcJKjzFi67NdvzhaCkgp
2W+ysBwjvJLj7uZdUEAW5qMVr+p5868UXdsio4jyi9vNmV8xQmzV84+lTkqo
zXiJ7913jDB6srqtwk8J/erTqn0yghHOjPBCRpQSMhK4qR04gRHeNVv9DEqV
ULeTqRQ2jRGCo0mnpwSVES5W/Ukaw4mzL/jTRCqUkZNv9lljJZx42V/+gh6n
glaaOdZaqODEu1c5lyLSVVCFPGnlUTJOrHYSHLcqVkHiTZHZPhScyKM+/yPT
qILqFU/1pGrjRE3itUs75lXQxrebd/zdhRNeb1MMOG6qaFb9pWCxC05sNNr7
Cu0mo1xOoE2FK07YqJ1j6VmTEbVTO/O1G05o/KfyrPo4GRVdyjT8cBInnG9p
Wk5eJiPnrqtnVvjixMqermzBajJqCNv/3iUMJ3QWRN+Jb1mH4gf60khZOPEn
pigF01FD2dxbJtxsnEiq+mh6GNRQqTIxNpKLE1u8+XMqDqmhDrdCncpCnIhK
W19V8J8aEmUH19s/xQk3P6OVRo/U0PXFNRPpdJxo5MvPMtFSR1cUnXQ3DOJE
hunNeJ1tFBQD4v0SQzhh0WjAd9GcgtJcGy4vfMWJ8KB+814HCqrN02p6O4IT
oo2ixfTLFDS/iWvvM4kTcQUZyKWBggJ2pYeWLeLEl7Uun0cOr0dJIdmqiWJ8
hC+0aZIENdD/AIMtuHc=
     "]]}, 
   {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwd1nk4VdsbB3CFTmhQSKZKSklpEhX1btKAZEgkoSgRIpWQm1Io3UzRRJSQ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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0, 3}, {-12.011872643168061`, 0.8862269254527506}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.677326173763644*^9, 3.689354214969137*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Greens", "[", 
    RowBox[{
     RowBox[{"-", "T"}], ",", "T"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "1"}], ",", 
     RowBox[{"m", "\[Rule]", "7"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.65443425151237*^9, 3.656423510319105*^9, 
  3.656423758134255*^9}],

Cell[BoxData[
 RowBox[{"6", " ", 
  SqrtBox[
   FractionBox["7", "\[Pi]"]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"-", "T"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"ParabolicCylinderD", "[", 
       RowBox[{
        RowBox[{"-", "4"}], ",", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         SqrtBox["14"], " ", "T"}]}], "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"HeavisideTheta", "[", "T", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"ParabolicCylinderD", "[", 
       RowBox[{
        RowBox[{"-", "4"}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["14"], " ", "T"}]}], "]"}], "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.654434252509234*^9, 3.654434561272086*^9, 3.654434721895624*^9, 
   3.654435783516172*^9, 3.6544364830286407`*^9, 3.6544988263981533`*^9, 
   3.654500150660592*^9, 3.654500898702964*^9, 3.6545010471944532`*^9, 
   3.654519928426929*^9, 3.654612363886592*^9, 3.655030556124198*^9, 
   3.6550357367724648`*^9, 3.656344020951434*^9, {3.656423504531399*^9, 
   3.656423511468318*^9}, 3.656423759645852*^9, 3.656425657668202*^9, 
   3.676661337832169*^9, 3.677326174485434*^9, 3.689354215725896*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"6", " ", 
       SqrtBox[
        FractionBox["7", "\[Pi]"]], "  ", 
       SuperscriptBox[
        RowBox[{"ParabolicCylinderD", "[", 
         RowBox[{
          RowBox[{"-", "4"}], ",", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["14"], " ", "T"}]}], "]"}], "2"]}], "]"}], ",", 
     RowBox[{"Im", "[", 
      RowBox[{"6", " ", 
       SqrtBox[
        FractionBox["7", "\[Pi]"]], "  ", 
       SuperscriptBox[
        RowBox[{"ParabolicCylinderD", "[", 
         RowBox[{
          RowBox[{"-", "4"}], ",", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["14"], " ", "T"}]}], "]"}], "2"]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"T", ",", "0", ",", "1.25"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1.25"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.5"}], ",", "4.5"}], "}"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.654434318629044*^9, 3.654434361615527*^9}, {
  3.654434567695423*^9, 3.654434580376162*^9}, {3.656344027490027*^9, 
  3.656344040043491*^9}, {3.656345402652934*^9, 3.6563454090763197`*^9}, {
  3.656423518743663*^9, 3.656423551972097*^9}, {3.656423765780299*^9, 
  3.656423775026319*^9}, {3.656424380602165*^9, 3.656424381849815*^9}, {
  3.656424418515541*^9, 3.65642442504814*^9}, {3.6564247576678333`*^9, 
  3.656424759201429*^9}, {3.6564255504530697`*^9, 3.656425554461306*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwdl3k81N/3x0kpS1mKJCGklVJRSY7se7ZUKFt22aoPSSSVNclSRKi0EWmx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     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwVl3k8VG8bxke0SUhpUaHS8kvIlkp1DyIpsiRJ9iVlTyEU0oJQyZKsIaRC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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0, 1.25}, {-1.5, 4.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.654434362242667*^9, 3.6544345813695507`*^9, 3.654434722240444*^9, 
   3.654435783923728*^9, 3.654436483273129*^9, 3.654498826799144*^9, 
   3.654500150911162*^9, 3.654500898948574*^9, 3.654501047457041*^9, 
   3.654519929153417*^9, 3.6546123642779922`*^9, 3.655030556402369*^9, 
   3.655035737235317*^9, 3.656344041439262*^9, {3.656345404491733*^9, 
   3.6563454100739193`*^9}, 3.656423504689972*^9, {3.656423537445457*^9, 
   3.656423552635604*^9}, 3.656423776220232*^9, 3.656424426186142*^9, 
   3.6564247605199947`*^9, {3.656425551587687*^9, 3.6564255555192537`*^9}, 
   3.656425658042804*^9, 3.676661338214733*^9, 3.6773261748516693`*^9, 
   3.6893542161164837`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "plot", " ", "we", " ", "are", " ", "using", " ", "in", " ", 
   "the", " ", 
   RowBox[{"paper", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6893540318406773`*^9, 3.68935403619946*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numplot", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"I", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", 
             RowBox[{"7", "/", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"tau", "+", 
               RowBox[{"2", " ", 
                RowBox[{"T", "^", "2"}], " ", 
                RowBox[{"Cot", "[", 
                 RowBox[{"tau", "/", "2"}], "]"}]}]}], ")"}]}], "]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7", "/", 
              RowBox[{"(", 
               RowBox[{"2", " ", "Pi", " ", "I", " ", 
                RowBox[{"Sin", "[", "tau", "]"}]}], ")"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "*", 
           RowBox[{"(", 
            RowBox[{"I", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "I"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"E", "^", 
                  RowBox[{"-", 
                   RowBox[{"t", "^", "2"}]}]}]}]}], ")"}], " ", "t"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"E", "^", 
               RowBox[{"-", 
                RowBox[{"t", "^", "2"}]}]}], " ", 
              RowBox[{"t", "^", "3"}]}]}], ")"}]}], "/.", 
          RowBox[{"tau", "\[Rule]", 
           RowBox[{
            RowBox[{
             RowBox[{"t", "^", "2"}], " ", 
             RowBox[{"Exp", "[", 
              RowBox[{"-", 
               RowBox[{"t", "^", "2"}]}], "]"}]}], "+", 
            RowBox[{"I", " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"t", "^", "2"}]}], ")"}]}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", 
           RowBox[{"1", "/", "100"}], ",", "30"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"Im", "[", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"I", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", 
             RowBox[{"7", "/", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"tau", "+", 
               RowBox[{"2", " ", 
                RowBox[{"T", "^", "2"}], " ", 
                RowBox[{"Cot", "[", 
                 RowBox[{"tau", "/", "2"}], "]"}]}]}], ")"}]}], "]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7", "/", 
              RowBox[{"(", 
               RowBox[{"2", " ", "Pi", " ", "I", " ", 
                RowBox[{"Sin", "[", "tau", "]"}]}], ")"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "*", 
           RowBox[{"(", 
            RowBox[{"I", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "I"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"E", "^", 
                  RowBox[{"-", 
                   RowBox[{"t", "^", "2"}]}]}]}]}], ")"}], " ", "t"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"E", "^", 
               RowBox[{"-", 
                RowBox[{"t", "^", "2"}]}]}], " ", 
              RowBox[{"t", "^", "3"}]}]}], ")"}]}], "/.", 
          RowBox[{"tau", "\[Rule]", 
           RowBox[{
            RowBox[{
             RowBox[{"t", "^", "2"}], " ", 
             RowBox[{"Exp", "[", 
              RowBox[{"-", 
               RowBox[{"t", "^", "2"}]}], "]"}]}], "+", 
            RowBox[{"I", " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"t", "^", "2"}]}], ")"}]}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", 
           RowBox[{"1", "/", "100"}], ",", "30"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"I", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", 
             RowBox[{"7", "/", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"tau", "+", 
               RowBox[{"2", " ", 
                RowBox[{"T", "^", "2"}], " ", 
                RowBox[{"Cot", "[", 
                 RowBox[{"tau", "/", "2"}], "]"}]}]}], ")"}]}], "]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7", "/", 
              RowBox[{"(", 
               RowBox[{"2", " ", "Pi", " ", "I", " ", 
                RowBox[{"Sin", "[", "tau", "]"}]}], ")"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "*", 
           RowBox[{"(", 
            RowBox[{"I", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "I"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"E", "^", 
                  RowBox[{"-", 
                   RowBox[{"t", "^", "2"}]}]}]}]}], ")"}], " ", "t"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"E", "^", 
               RowBox[{"-", 
                RowBox[{"t", "^", "2"}]}]}], " ", 
              RowBox[{"t", "^", "3"}]}]}], ")"}]}], "/.", 
          RowBox[{"tau", "\[Rule]", 
           RowBox[{
            RowBox[{
             RowBox[{"t", "^", "2"}], " ", 
             RowBox[{"Exp", "[", 
              RowBox[{"-", 
               RowBox[{"t", "^", "2"}]}], "]"}]}], "+", 
            RowBox[{"I", " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"t", "^", "2"}]}], ")"}]}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", 
           RowBox[{"1", "/", "100"}], ",", "30"}], "}"}]}], "]"}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"T", ",", "0", ",", "1.25"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1.25"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.5"}], ",", "4.5"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Thick", ",", "Dashed", ",", "Black"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.654436049605304*^9, 3.654436080179434*^9}, {
  3.6563440487931423`*^9, 3.65634405636479*^9}, {3.656344090918974*^9, 
  3.6563441110876427`*^9}, {3.656344635528289*^9, 3.6563446387683477`*^9}, {
  3.6563449247100887`*^9, 3.6563449252304163`*^9}, {3.656423564450519*^9, 
  3.656423573236423*^9}, {3.656423783355184*^9, 3.65642378983284*^9}, {
  3.656424388254897*^9, 3.656424421835335*^9}, {3.65642476343871*^9, 
  3.6564247648686132`*^9}, {3.656425558073949*^9, 3.656425558844801*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 
    LineBox[CompressedData["
1:eJwl13k8lN/3APCRUkKWNkVCPtoklSTJkS1b9ihUluyKpEgSqUiSRNYsJYpI
2ZdchOx79rGPdczCGCnL7/b9zR8zr/fr3Ln33HPP88wzIlYuBjbrCASCPH77
9/nWx4rt2HUzhXV2690PNVMh3pQsZyJ8GhhbUwo4sXsuBLkJC2vA7MD7wOwm
Khw/1fx+c7cBZD6WHhPC9jh/ecsG4ctw0y+7XqeRCiUmo55rdtdAyyMJlBuo
wJKTR1/usgLukmTF5ToqiJX8Ff/z1wYMtgQ136ulglqlovniXge44KY6W/yT
CvYNT14xlJ2hUHo+pqKKCs876qrpdi7wa2tPz4sfVDChbPRZVL0Fh17Ype8p
x+Pd0viZXW6wUfcMr1spFe4xtbMZDu4g0yTE9byYCkFe1Avzf++A+x+OJPsC
KmQ8kvan7b0H4+mj0be+UqGUrWsP9asXmCWVsb7NoEJL0L2CWWVvyLIN5X7x
iQpzYaWz03YPYSD18q7iRCo8ei5VyfD2hUs124SWYvH8jX68DFU/aGHXavv7
hgpx+mKf57oeQX3y48u6wVRIfn1niZ7oD0qcDicTn+L1f1Wr0R0ewzqV0LZc
X7z+ZYdh6t8n0CddaHPUnQrDlpk7Zvc+g7/V4RHml6gw/X7Nmjz5DAQehO3t
0MP5kPS+znwNgkx92lseDSqsd5zXmlYOhpUhn6huWSqIu8n6Tdi9hAguH78P
26nA36tid5s/FN4STT6qclJB8P4s17x3KJCea/Okr8Pn8V3BbE71FTz5nN9W
RaGAzLnhBVpXGPgeVwqUr6SA3MizOFf51+AjoSqwqZACCv7HlWmJr8Gy8ahZ
dAYFzlf5h1IdwsEsvE+E6w0FLmmIH6b8jQDFkePpZ65T4L6+k8XM3miQvOzx
tmphFlb9ZXYNBkeDaJsnbzZpFnzzWNralqKBbBrqeeXXLDwWiFIuao8BbpOX
76ayZyGEVCn+LCAOTMdCxUdvzELiPaFZcWoCSK8Opt//RQbeToYBl2QiZA4Y
XdQoJ4OBi+nRgOuJsK74uVnnZzL8Svpv0qs1EQiV7tJH/cnQy1Zy2So9CS4S
9M4OS5BhtGVS/ti197BVCyTc3GdAzFFnV3rEe2C0O3ppm8+ALWvOgljDe3hM
N9SbUp6ByZMPM/lPJ4OUk/wdJ74ZIMdsFyZs/QA14+20yM/TwLyuxNpcnQLR
ru8Xq35NAftSbK2zZBp8RO+KT6xMgGxAj5emZRo0J+SbkAcnwH77TokD4Wkg
oet45W7FBFQfCwsZXUoD3zHN0LWnE/DYMdDQtCodnK+lcs9yTQCh35143jwD
6hPndR22jsP9wRRPXtUsEN1xbsPb1VG4VfEwmOyWDQfY9PZuqx2A37zhGX3P
s2Eb6V5SofcA+Fh+bKpLzoaCNGf6f1IDEExo5fnUmQ0We3xOXHxDhI8KohE2
cjlwwebT6B6Lfhgqqnw7wJIL/UvHNTqnekAvm/1LS2ge8Px+LDXZ0wGSya9b
czILQZJIYbWLrQSSjr3goGwZeO6hZrS616Ft1c5iPqplUHNn9uq8SD1SOntL
Yo9BGQQmP2Yfa6pHiYe95M2cykBMPP3skQONyHxTsHnX2zLI6ebtOdPdjNrK
v8Q1ryuHE58uPY9604ZKpRcFyxrKwVSEoDrZ0oVm0/+KXespB+n17Esn9nUj
wX2EI6ukchjKTXQxvNON7vGyn5VfK4dbTm/PcezqQdKU3VcKjlWAmMnP7gtX
e1FaqsLbrDfYh4M4Ywf7UeTup3uSLH5A33quvSn9Q4g52pSqc/MHnGehrCRu
GEZGGTuPL9//AfKyPjs9JIcRn+InNZPIH3A2+0pU9sNhFGzT4MLVhOObKSeu
C48g3yy+intnKmHtzG2uS6ajyF4twdZgRxVo/blrCJkkVM09SVvbVwUSvCc/
LbeS0H89UvczjlVBLptAT9ACCY04VbzcdKEKwhU+RvDLjyPzV6SCUv8qkPJ4
dZZePY70+g9zHKZXQX753Cvj9gl02q3gC2tDNbyaM9zEWjWFWtbOXL3VUw2F
paWhP4enkO0LxDk4Xg27g+dVjFenUNjHaocilp9A2dOl1iozjaYHOvbdOvUT
jEsWr5/6MI3itOiRA+9+wmDhyInXHjPoeI+7mnbWT9BOtd0wFDqDamx/Mwq/
/4SvCXyv5j/NIIbfmn5E90+o+MnJcbNvBl0o4OLU3lIDssJ1vOlnyGhV7JBv
4b0aME7JUxOgk1H4twzJ/QE10D3H6Clhm0WHFI8Rw8NrYMe9SilRwVlkbCYr
5/qlBjT3tnqfUptFX16pMcRJNSAmuMIIiJxFFqtW9uF6tbDTIE/5rSQFMZ+P
71h3tRY0bo2R7RQpKHiXY5WLUy1YFMSNzutTUKH0LVGtp7UQR5OU1HWnID6n
h/0sJbXAFEt+zJ1HQT+6YvVc9teBhaX7xdgjVBRudZGxcKIObvuRqA/lqMh2
dkuUt2IdlEWNXJA4T0WbWR8NPrtcB4md7qt916hIT9L+ZvLzOoj7qEQJD6Ei
0UIRvsNRdfDg0vOrudFUxFDuy/2ajF1aR4tLpqLIyzorpd/rIFx9x/HyQioa
eCwd3EOtA7R1PZgPU1EWN+WoxXIdpPzVac+epqJHMant45vqYXfeIkvbPBX9
l7VbgCFSDy0nDi9lraMhplxHqZdkPdCXntRPsdFQTdULK5Yz9XBWg7tpAwcN
OfcR0rYY1UNRyKz6BB8NKdgWXYiwqIebsTY5n3fQEA/9Nl3gRj1EeRrIXNxN
Q9lsE7IHn9aDpCGfra4IDf051vhTuaAergte6584QkMNJU+d6irrwa5UybJK
iobizyty67fWQ7QhS/uTEzR07kq28dXpepCYOOj8RZaG+Cad/4wx66HyZ/Jz
/jM0NOYmHu/E2gBDVoKB18/SUGBgNMlTsAE+59pu/nCOhky3Gj5bO9AAtgHU
Z9HKNCQRz3nk6ckG8D4/3OOqSkOrB6pbOJUaQOtDzOKh8zTUnP3Q/bVOAywv
ZA79VKehRIXT/LvNcPxvT9h5TRpyq50rTrRrgNMkKc40LRpSMfp8bb97AzwM
79akatPQjkEb1kzfBhgYkbmwU4eGJh32pkq/aIAClXFeUV0aKmJ0axZHN8C3
qtxIbj0aCn4YRjmX0gDN6z8RB7GvbNYOq/nWAJekfo+E6dOQZMQGGV3UAIos
PKkHDGiIIIx6ftU3gFLeq4NJ2G1png/MuxvgxRZDx2Xs5JPHRUbHGoCufNVB
zpCG7pbNVDrQG2Bp/Zy4GfZ5rQ/2tJUGOH7T7/1VbP7Oq5wemxshgDVnUAV7
2oI/a2VHI0x+tOnnwi6ZaTV8vK8RvsakxBTi+UPuPl/cLNUI4TbFAurYFiyq
sa/kG8FoQNCyEOd7LHhVgV+jEcj8ns5c2Mcdlq9nGDdC/kFe+jG8P2m1P0FK
1xtBcpAsKI3rcXLf76yuW43AVF+d24rrJUNgdjo/bIRWL9+7rbiessT5ZZYX
jfDdm5nmjOt9uoguGhnTCJvlDoeTNGhI3n32ZnluIyTFWUe4quF+1J8JN/7R
CJHT1nmPVGgIJKeKZloaIWuvYLybEg0pTY6x7SA3gudIWecM7heVqhGJ9KVG
SNQcP34H95PquyEDxY1NoCh20rkf95u6eX+8o2gTJMe2vFTB/ah5urdy7WgT
EONeBqjiftXa0T0dfrYJDqaae4jhftZpaZdBl5qg1IT3irc4DelltJob2TYB
jZFktSBKQ/pBzY+mbjfBmFHYQ+29NGSkUt+09WUTFMfMiETspCFjkVrGx7gm
EK6VKny6lYZMVqt3K6Q1gStfyHNjbtzPBRW29lVNMLlee9MrfH1aSBStlvxt
gn2c9gTSOBVZsReIGbA3Q8mQ2a7MfiqyHs/VnNjRDL2sL/Wl2/D9J/HrG97j
zeBl98jHs4SKnLd9krS1b4aBfGPfkRdUdJOeYvT3TjO4XZJRjfSjIpemZK9Q
/2YQKx1ksN+hIrfAxOqi+Gb4NOD2+KAZFXksR17l/tUMc99NXxmJUZFnT8Tj
5JFmiG8I/fV3OxV55b1OO01rxvVbP2e5kYoUCs7//bqhBRq26Ug7TVHQOTfl
8/3CLdBStPzwThoFnR+XG5QyaYH9FWeoAcIUZNveQQ640gJKryw47Lgp6HHZ
zT8D1i1w61KGHvfqLCqPebf9hWsLfOlK7ynunUVndDdrTz1rAafxopDAV7Po
aEFPQVJJC5QIiLNzL5CRzofb1b8rWsBqgdIROkRGzmFcHbq1LVBqGUEYqCej
T87nqCu/WkA9eZK3L4mM9ol8+s+U2gLrr0Q4XNcio51BnmF8oq0gw1J5vyt8
Bsl48CU6HGiFzLfCu0QfzCCj658zyiRbwXKo7KOczQx6pTBUc/NMKzjFOel2
Ss8gjvnza3VGrTDl65lU0jqN1sx2OvsHtIKuvf+HG+um0cSRPFUGuRU+vWK1
zlGcRKIPbtgcnm+F63uUfTL3TSLzBrEnVkutoJ3OY+XDNolaHF9Xtmxog6sH
VXUT6ydQUaqrcoZQG/hc1LWaM5xAwSKHz9nqtYGJ8oLRivk4OrY9Ub47uw3E
3oh8P2Qwhu4vPztR4tUOH2z9bDanD6Imd+twL792EMn8HTx0aRAJz8ovyAa2
g5hFRcwdtkFUSaTm5Ua0gxHLvpUBiwHEiS7Kfclqh8iW7rUyPiKK9xM59268
HQ6Z1zsaOfWicrZCnUCDDtibcm7hGqMDbeSddDA69At2ailVBfD/QBsaN5zn
+N4Jck2qD/2ra4DzRpw18UcnCJWZ2sj618I2rhO+X+o6Yb5TjlkBdSB2waLQ
sLsTRjSt7Qzx74hKY9HhuPlO2Fhq2XQ6tQkeNbrwHDnUBS8VEyxdz7YBoamn
RyeyC+ITlJ+TF7vgb1OGc9itbuC5u+Ub3BoGoVbLWBXPbrAquH/ZIGYYlNq3
1zF9uuHq5i3n1H4MQ1DXg/1mwd1AOzWX1rJtBPiHLozsS+0GvpReml3eCMjQ
Z01y+7tBvVvT2nJ+FFy3Sip3n++BYbba4kiDcQjfPnIrSKcHxkqCHDQ8xiF/
55tE+Ys9cLrsVE577DisCqyuJFr1wPjD/4RvjY3DC7GmAocHPZAzzGNdc3sC
0k7elPz7rQeqqQ+PfAuaBJJJ5i4hoV54eUP9ZGvkNKRcWqkwF+uFivhp5obc
abC/rO0ce6gXNu3z4eVrm4Zp0+lS/lO94Cko8OELxwzQrohf36rXC3nzHAl/
vWdg2To+c9OjXph6EhjyzYQMpddnTc4H9kL8WTvQcCPDQxt5lqchvVB1cntB
TjAZ1tn1GrLG9gLfOW9bdvx/aZPjjqWV7F5gcx0K+bB/Fra6hijPk/B80SUl
geRZ6HAlko+ReyHBVt/ZdD0F3tySeOM61wtf8O5XBSjAf7tucna1F67yUua+
a1JA6C5byOTOPuBUVujflkKBQ94+3USNPpAt+u680YgKZO9GP0G9PhjzCmqj
2+P/ww8ED5sZ90GU2cmSzw+oIPWw6EG3VR8QUHbK6xQqyDxiirbf74NeGe0i
USYVzgXevFGT0Qf6i77MHWo02P1t0CQkpw+0LwbdrdOlAaNPT8mouA863NQ2
W16mQcrREzuHavqgX1Hu6ClnGnB2LZYtjvaBAFdL/ZNQGpAIDunfp/vgiNoX
Fb1oGpQe6o3wp/eB6scEs5UkGtzyKXHkXuuDQ7V/Jda+0aDzP79t+3f3Q6Jl
7nRCOw2+6M6tkoX7Yeds5uCDPhoE3rOe+ra/H4S4pzcrjNLgTKNqqcLJfmCr
Nuu4PkeDRPfN9sZ6/dCp0UnT5KaD04/XxU+e9kPjzf8YLsp0UJldn6L1oh+m
Tw6IO2vQQWjn3VDe8H64k0eZ0tClQ4vjJZu3Sf1wOPPM2idTOsjw7eHOLekH
UkTRk78udOCWD1ny+tEPXQWDl1jv0GHSZm1Usa4f9svp+ZDv0SG2cLigoasf
OJykPlj504FgmWI1NtcPDnyT34jhdOgJ2nkhbQmv79pvS42iw7ecwFOuBCJo
Dq7Ij8TRwWaTE+cyFxHO+PaccUqmg8Lxfmb5NiLw6ew3Y/lIB37zC8MBAkTQ
Max95plOh7ovR/O2HiTCpSuv12/+RofknsTEnqNE8H2xWUMslw4PWPmeJ8gQ
QeS0+4u9BXSQMmFcO6xCBEnyHvbC73Rg97PRpGsSocDfTs6kjA4jaZ3S+fpE
iEzMu9ZZQYeI1QJ25WtEWFbu8vb4SQfO/VU3I2yIcOe28Ka7tXR4rNvaPuFE
BB/qzMPL9XT460GUlXMjQlDOzIhIIx3cEqfeBnsS4YfN36PNTXSYqllYN+hD
hBA1YVvLFjpY0Fnsjz0hgtiRZ4+7W+mgo7T7eOcrIqyyffO400GHKkfxyANR
ROA+nKAV+4sO8q+PL3vFE6E87hBbSicdsosVLBuTiVB6xyA1oosOh8Y0q/em
E6F4j8JRx246JHGaHHb7SoRJJYX4fT24fietQyvzieBc38Aox355xWVhRykR
7tUHn1DtpQPb0/umDpVEGHfXNMvAfpAZgIrriMDO9df5Dzaj87XYllYivB0s
cZDow/21lvDMoosIdMkuA2Xskf2fKd+IRPASLzoI2Jf1Cgw3jBFBsWWVuhe7
xbOywGSaCFVrtqkkPJ96UsueNBq2FlE/FBvV9j9aZhLB5rc7fS+2zNzkhM4K
EZ6THQLDcb6Zuxe0k1gHwCVeeBcF7+8/ZZZv8+wD4MQuniKBHefEtVONBzv6
6HE9XI+t4bu8o3YMQMkegbJLuF5BJf8NTwsOQGouxUAN15OFdEzt7L4BiKzs
nuXH9fbkUkh/eXAAHhGPhre00YF6UpNn5OgAcHx107iBz8f2qvEdaZkBSGFR
56U208Hoy03oURoA3iXOyaQGOtR3eSUf1hiA7FretbY6OigRAth9dAfgs1q7
7FQNHY7pJ7SLmg+AUbeTeFUlHT7eS5e9YzUArPkRo0G434Tf5b/9aT8Avl9F
Ok/iftwy32znfGcAJIPzXc4U02E6nLCcGzIA5fO/ONiy6GD5ndNyU8QAfLyy
yM78TIduEn+1aewATEuJOdZ/okO1zLHQtdQB+BTf7SD+ng7vui3FNMoHYIyQ
tjceX4+7WG4+i/05AI2828YLQ+kQetCLMts4ABLRoyrFwXTw8QorCOsdgCz2
/Kmbj+lgJvhDu39+AA6IRaTFuOF8btDncv8MQNo7jo0+N3D90N7olyyDsBtl
ZirZ0+GNlTdJiXsQigIqOFyv0KHt40mfT4cGYWyTmoK5Gs7/j7WY/7FBMBEd
OKGlSAeaVliduewgVN661iYgh/dPpezgURsEUk6JvNUROmie/PjlruUg5F8S
l37Ch+8nTzsv6tkPQszUTP8jDjrYd69fPugyCNvaSVFW6+nw9L6lOtF7EJxX
VPxrFmhQUb57WDlqEB5oLBYe7aKBnM4LPt7mQeizFOS+F06D2oTigulfg/A6
Vmgx/jkNLtGnrlb2D8KH1xozqY9ocCdcLd1jehAYIZXy1q44PrsmQl03BCIO
qzf9NGkQfqKw6KLQEBR5+TO65qjAWXaYLHpxCM6d81xlfUKBkWj9moeXhmBb
cJRJszMF8m97JPebDcGb4zPv7YwoYLX/h/kbqyHwvJhZtiaK4yGmjeyuQzDU
YFrZ9n0WrK48y6QFDYG1Y0TGoWkyFPwZdy0tGwIWzl8c40IzENLBeUGgcgiW
zayiUwkzYJ15/KDnzyFYVCicOzMyDVusfIaPNQ3Blj3EDmLyNFjXbjf40DcE
pRl1vzkO4HiUyolg5hAQSkpfgPgU2Jx8t3BZYhhoRsbtD1gnIChkO/eDo8NA
KDzxw2pkHDInAg8kHh8GixVBJfHycWBGu5iNyw5DWY/jRw2fcQhclS93Ux0G
9by5sxsXSZD2syv4+dVhkF1RPhEwMgaUy1xi30OHQULBb3n23Qh4+HgaCC/g
+d+1qyZ87IMn06/bm5pGgGB8f27EIBu0D3F/5IwZBQKPy6iOVSt6kSFTpm05
BqG5zAzyoVEkbnHAMuP6GEh5+FtcNR5FpXy7122xH4MoY2GXIr9RRPNYUW6+
OQaJ4qb1Ut2jyEip8qe+N/biujyex2NIsEu/2ThyDFzZpz+4dJHQZ8KNAYvG
MehOOvtDzWkS1Rm+X3Y/TYJtTII/WX4WfXsy0hsrT4Isg2qWdddmUUy+SGEF
kOBj7c5bf3xnkaNA4h0eNRIExn1OeF05i9hH4yjpBiR4VOhQZK1JQepub4ZG
nEiQw8iwvaZHRVWhzyr14knA5Jqb8nxHQ58rat55JJGg4MJeavhXGgpnbPSL
TybBiQfBoYllNHT90tOz5DQSvAyOcns6QEPrhf3zAvJJUKYTd+75LjpS+uL9
sbSFBIS57TU3gumorNElWIJ1HAg+jbvP2cwh6W2KHJFs2O57Wi7cnkMfTXmC
WDb/s66vqt8cejmRFdDJgx34J3Yhbg5dZZl75CuE3dKmb9I+h5al3e91nMau
mU/fLj+PXO+r/FY4iy0ZxtOgPo/Gyrd5fFLEdtr9yfniPKrXyXX3OY99O0jd
+eY8irFnuhy4iC1ltPl6wjw6Hedp6+2Knff4gsTKPPo8ok4av439rnrYdxMD
CR/cdV0fPycTOqbXoa0MtCmv0FIc9xmBzbV68SADdTf/MW95ji3gYGh6kYHu
sj4wFEvFPqLO6EtloG+OfooNxH/5fpKOPbOApK0sasSHsVU2w7TyAsq7DHp+
+DmboA5IVHsBFaqvXJOZwaY5cuqZL6Ay8XsPE39jL9fqxN5fQI0jrqXuWyfA
N+ehBy13Aen06qo175gARfrO9I6SBdTSKtl0cPcEEDLkt7z7sYA6ysjEAeEJ
KPO0vPi7ZQH1xtuvqEvi7wcGB4dNL6BJUwv5PRrYj6dF7+9iIkcDqPTQxt/v
7piiCTERWUNIu00Xxw/Y5eqKMRFVtt8swBhb6rZhjSQTMXdcuk+3xuNbbj38
oMREnltOsWrb4XiNBFifZ6KlDTuepzhiJ+78za7NRMuM9hizW//Gf9Hnu8hE
rO26RVU+2Nq0kC22TPS4TlJJ+NG/9b3WbXNkIrYKrjqvJ9g0Gcd1N5lo89f6
nqPB2Jc+bo+5w0Q8L88vRUdj8xcQc/yZKOypuB8jDtveep4lgIm2+Wxg103E
ToxcPRXERDtv/OBfn4rtvPf31VAmEtIC2Zs52FlZIVGxTEQpd1oJycd2nfnE
Es9ESDaq4kvRP4uWGScykYU4XZtehl1GGKlMZiKpt3v4+Cqx9bbSiClMxLJN
s+v4T2zZ3ysjH5noHct7S/fGf/l0Cn39zERuns3iES3YnvXSXplMpEz9O5Pb
ji0cpHc0i4nG+o3uLvZg+wolXslmolxDvzP8xAn4/cWnqzOHiZ7WZRBOD03A
H5diAfk8JtpfwPbca3wClhLet9UVMNFvyRN6sVMTsMJto8EoZKKaD9e2l5Bx
/IvUL/ZiJooWDO7tp07Acv5ZT44SfN6vCxJW5iZgkdouvYQtt5l0XYiJ52/W
5mr/zkQcfryHYAmvb8e3PrqUifoXz1KvLf9bP1FACzHR55uOOb5reP5Bf+Mp
bG/Sm3tJ6ybhj+7l/NtlTHTB/IdCxYZJ+OvSojiNLdROZR3dNAmL11IXtMtx
vTUEa1k5J+E3fOmOxS4tUw8R456EJaghd2K/PHXHUJVvEpi6Y9Kr2BaZSfy2
2/F46voc3gpc//+aiE/58Xro7I1/JsT9eZcqMAnzXVnWK3h8K99++xohPN4k
LOYX9rtnhkemRCaBICq+PQbbjeA7x/7fJDBYyjo1sZU9PucfOoDz+1A5MoHz
3Ubp9tY6jPNh/SR/C3vs+gYlZ0k8nwdtYhzvN7fv2MYXx/D4jGOT6thPDa42
ZEhPwkIx97lIXC/j2qBXTadwPB2Yrbie+xXzjalyeD9VTzj+1ft33qgAjwKO
0/Mec2LXHOEZljqH4xx5Npz/zitZPkVfBcdveXz7jc9TLixC6rUmjkeaJbzJ
x9cDe8VC9gWcT3H2eXXcD30PKUUdenj8+5PO47hfvG+cV91hgvM/0Sw3+ZWJ
tMdubz5lOglzpPBZLdxve8wSm02u4P33jB6Jw/1Yqr50Odoa20zUYV06E4Wg
//YW2eL1Pp2+wf+Jia7JGIz1OuD1bhzgFUjF9RZLvynoOgn0w4+0xt/h+q2Z
+yd44zjrPG9ENBMlBu2eYvXF9YhMvdDzBl//27t17P3xeQV0UdjCmShPwnD3
saBJKAuT8BYKYaIDphpfKyLx+aze9wU/fD8gse3cH4tdZ/ih+QETDbtWej+P
x+Z4b6vhxUQxAaBu9GESfEuC+5bcmIgz9+Qg6RuO8/w217VmInvFeRXNPGxw
OnHkGhNV1WelZRZiZ6wfYZgykc/I4bseZdg/h8bPGTARjVuUi70J29f7Rjsw
UYfjljMSU9iK8dF9O3C/MesTQ8nYelmlprxM9MLvGdsCFTv0lWIlBxOpRa1v
+87EHpLxMSYwUUHVH3vd9VNAiKrv95xcQHHCE2/c9k5B2TFH2e85C+h3evJy
pyiO35hwG89YQBdPWVmdwc9BBEmhhD8pC2iLDvHI+iPYRRsZo1ELyPd+e2WE
HPb3sQ/F+PfgeieaK7g4BTHyUZsCzy4gnuG6iNFLU7DHQlOFdnIBFc/8kt1i
PgXH2gpy1CQXEB8L2cfaagrI+feMS4UWEDrMz7HFBc9nFBTWs8pAu/1c91kH
Ystmf/tZzECth0WMuIqn4KyW5cuKAwzkLSOxeKp0Ch6sG+pdt5eBDpw7FWNV
PgXfx274Hd/OQD7GF4byf07BikEEmwULA0n43XO26sDzKeatW+ieR4GdrY/z
Z6dgebDehvvJPFLwe5RrKTwNBIuFM9qtc2hRPs7Sex+23vak6qo5lPU7lytS
HLss5ezxojm0z3XKpkECm+CvQnw3hzZd09tx6vQ/R731x88T7fJCHpwG2L7H
ju7mm0P2vwtl8/2x+Vt25arQUZgLvZhz4t/4jLAiVirqgrhNTtP/bBd8bZSC
BHnOX6ydnQbX1dcFExUUlJoVR3nCwPFVE753fhRUQj8vssYyA0Ordt/KV2bR
+O34p3TBGby/gO4fNDKS89TS7zTAXsdge1ExjUZ8P4wnlGKXfdGm7R5HMzaF
1ysCyKDIk1CdsLkH0W7wbWy0nMXrl+W/fJWEMjXql22PUHD+CX6SwR0wbi8l
w7qATRBI3TFNgt3pva8DGqlAmovb0u9LB38Lt3eNWjQc912K7V6ExeVdL7QK
/+ckAvcaHCiOjK4To2MrLpcbsCqetK7S5X32z4TIJyc2KpbFbedvWPify3Tm
ORQPlG0P0jGb++csRgiPovwum6h+8/9ZeGMMj6K+W06K49X/OXTjBx5FLzHD
H08t58CXhdCiUMyj2BAYulxq97+41OIEj+ItfQ6Xo+7/s964Eq9i0QjBiOfF
/zy0f41X8Vo36c+h/zd+8Sn+H5hm+xM=
     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwt13k4lF0UAPCxpEUhpUUKfdokIdqoMxGJlJS0WbInhFIqayREyVq2hCIV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     "]]}, 
   {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwd1nk0VtsbB3DzLENFZAxlTkJInlNSGUPdi1SijGVMEYqMGVKRizIPmacM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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0, 1.25}, {-1.5, 4.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.656423508383185*^9, 3.656423755547332*^9, 
  3.656424344853347*^9, 3.6564246905443687`*^9, 3.656425027431685*^9, 
  3.656425875239431*^9, 3.676661553894206*^9, 3.677326381659361*^9, 
  3.689354422612484*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<prop1.pdf\>\"", ",", "numplot"}], "]"}]], "Input",
 CellChangeTimes->{{3.6563450975236*^9, 3.656345112167759*^9}}],

Cell[BoxData["\<\"prop1.pdf\"\>"], "Output",
 CellChangeTimes->{3.65634511276616*^9, 3.656425027755911*^9, 
  3.656425875428113*^9, 3.6766615540756693`*^9, 3.677326381851862*^9, 
  3.689354422838998*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Here", " ", "we", " ", "compare", " ", "numerical", " ", "and", " ", 
   "analytical", " ", "expressions", " ", "for", " ", "the", " ", "real", " ",
    "part"}], "*)"}]], "Input",
 CellChangeTimes->{{3.677326071614702*^9, 3.677326079289867*^9}, {
  3.677326196836903*^9, 3.677326198978706*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"I", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", 
            RowBox[{"7", "/", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"tau", "+", 
              RowBox[{"2", " ", 
               RowBox[{"T", "^", "2"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"tau", "/", "2"}], "]"}]}]}], ")"}]}], "]"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"7", "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "Pi", " ", "I", " ", 
               RowBox[{"Sin", "[", "tau", "]"}]}], ")"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"I", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "I"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"E", "^", 
                 RowBox[{"-", 
                  RowBox[{"t", "^", "2"}]}]}]}]}], ")"}], " ", "t"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"E", "^", 
              RowBox[{"-", 
               RowBox[{"t", "^", "2"}]}]}], " ", 
             RowBox[{"t", "^", "3"}]}]}], ")"}]}], "/.", 
         RowBox[{"tau", "\[Rule]", 
          RowBox[{
           RowBox[{
            RowBox[{"t", "^", "2"}], " ", 
            RowBox[{"Exp", "[", 
             RowBox[{"-", 
              RowBox[{"t", "^", "2"}]}], "]"}]}], "+", 
           RowBox[{"I", " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              RowBox[{"t", "^", "2"}]}], ")"}]}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"1", "/", "100"}], ",", "30"}], "}"}]}], "]"}], "]"}], ",", 
     
     RowBox[{"Re", "[", 
      RowBox[{"6", " ", 
       SqrtBox[
        FractionBox["7", "\[Pi]"]], "  ", 
       SuperscriptBox[
        RowBox[{"ParabolicCylinderD", "[", 
         RowBox[{
          RowBox[{"-", "4"}], ",", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["14"], " ", "T"}]}], "]"}], "2"]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"T", ",", "0", ",", "1.25"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.656344667424259*^9, 3.656344682945917*^9}, {
   3.656423957745699*^9, 3.656423969872864*^9}, 3.656424558871971*^9, {
   3.656424846374652*^9, 3.656424846645534*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwl13k41F8XAPBBKSFLKkWSpE2iJEmOkGzZQ6gs2RVJkSRSkSSJEFlKiEjZ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     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwVl3k8lN8Xx0kpS1kqSUJIWigVleTIvoekQtmyy1Z9SSKprEmWsoVKG5GU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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0, 1.25}, {-1.4223801643515113`, 5.179765602116662}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.65634491578237*^9, 3.656425142785918*^9, 
  3.656425953030231*^9, 3.6766616568749943`*^9, 3.677326461121667*^9, 
  3.689354498809567*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Greens", "[", 
    RowBox[{
     RowBox[{"-", "T"}], ",", "T"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "1"}], ",", 
     RowBox[{"m", "\[Rule]", "4"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.654433401794626*^9, 3.6544334394547367`*^9}, {
   3.654433573163495*^9, 3.654433611804104*^9}, {3.654433884204514*^9, 
   3.654433888720994*^9}, {3.6544342297176437`*^9, 3.654434230788278*^9}, 
   3.6563455306909933`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"-", "T"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"ParabolicCylinderD", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5", "2"]}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
         SqrtBox["2"], " ", "T"}]}], "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"HeavisideTheta", "[", "T", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"ParabolicCylinderD", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5", "2"]}], ",", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SqrtBox["2"], " ", "T"}]}], "]"}], "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.654433411596323*^9, 3.654433439709832*^9}, {
   3.654433574784687*^9, 3.654433612212803*^9}, {3.654433880855958*^9, 
   3.654433889376432*^9}, {3.6544342280633698`*^9, 3.654434232826736*^9}, 
   3.654434590877767*^9, 3.6544347240498343`*^9, 3.654435785877906*^9, 
   3.6544365146097097`*^9, 3.654498878100946*^9, 3.654500182048974*^9, 
   3.654500927615522*^9, 3.654501077575933*^9, 3.654519960616603*^9, 
   3.6546124035403013`*^9, 3.655030591806139*^9, 3.655035779436433*^9, 
   3.65634553140691*^9, 3.6564259531928988`*^9, 3.676661657076222*^9, 
   3.677326461269362*^9, 3.689354498930234*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"I", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", 
            RowBox[{"4", "/", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"tau", "+", 
              RowBox[{"2", " ", 
               RowBox[{"T", "^", "2"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"tau", "/", "2"}], "]"}]}]}], ")"}]}], "]"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "Pi", " ", "I", " ", 
               RowBox[{"Sin", "[", "tau", "]"}]}], ")"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"I", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "I"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"E", "^", 
                 RowBox[{"-", 
                  RowBox[{"t", "^", "2"}]}]}]}]}], ")"}], " ", "t"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"E", "^", 
              RowBox[{"-", 
               RowBox[{"t", "^", "2"}]}]}], " ", 
             RowBox[{"t", "^", "3"}]}]}], ")"}]}], "/.", 
         RowBox[{"tau", "\[Rule]", 
          RowBox[{
           RowBox[{
            RowBox[{"t", "^", "2"}], " ", 
            RowBox[{"Exp", "[", 
             RowBox[{"-", 
              RowBox[{"t", "^", "2"}]}], "]"}]}], "+", 
           RowBox[{"I", " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              RowBox[{"t", "^", "2"}]}], ")"}]}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"1", "/", "100"}], ",", "30"}], "}"}]}], "]"}], "]"}], ",", 
     
     RowBox[{"Im", "[", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"I", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", 
            RowBox[{"4", "/", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"tau", "+", 
              RowBox[{"2", " ", 
               RowBox[{"T", "^", "2"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"tau", "/", "2"}], "]"}]}]}], ")"}]}], "]"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "Pi", " ", "I", " ", 
               RowBox[{"Sin", "[", "tau", "]"}]}], ")"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"I", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "I"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"E", "^", 
                 RowBox[{"-", 
                  RowBox[{"t", "^", "2"}]}]}]}]}], ")"}], " ", "t"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"E", "^", 
              RowBox[{"-", 
               RowBox[{"t", "^", "2"}]}]}], " ", 
             RowBox[{"t", "^", "3"}]}]}], ")"}]}], "/.", 
         RowBox[{"tau", "\[Rule]", 
          RowBox[{
           RowBox[{
            RowBox[{"t", "^", "2"}], " ", 
            RowBox[{"Exp", "[", 
             RowBox[{"-", 
              RowBox[{"t", "^", "2"}]}], "]"}]}], "+", 
           RowBox[{"I", " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              RowBox[{"t", "^", "2"}]}], ")"}]}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"1", "/", "100"}], ",", "30"}], "}"}]}], "]"}], "]"}], ",", 
     
     RowBox[{"Re", "[", 
      RowBox[{
       FractionBox["3", "2"], "  ", 
       SuperscriptBox[
        RowBox[{"ParabolicCylinderD", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["5", "2"]}], ",", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           SqrtBox["2"], " ", "T"}]}], "]"}], "2"]}], "]"}], ",", 
     RowBox[{"Im", "[", 
      RowBox[{
       FractionBox["3", "2"], "  ", 
       SuperscriptBox[
        RowBox[{"ParabolicCylinderD", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["5", "2"]}], ",", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           SqrtBox["2"], " ", "T"}]}], "]"}], "2"]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"T", ",", "0", ",", "1.7"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6544362665838737`*^9, 3.6544362973958683`*^9}, 
   3.654436358344262*^9, {3.656345564358913*^9, 3.6563455783360558`*^9}, {
   3.656345977938751*^9, 3.656345978070306*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxF13c8le//OHCzNGQUWSEhVEhDQ16SskqoJISkjKwyUiGkaAtJJQkJKXsU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     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwd1nc81P8fAHAyv8gmo2FEqIyGEF5FRogySihkZJeEUkoqJVKiouxSMjIK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     "]]}, 
   {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwVl3k4Vd8Xxo1pIDKmNBCiAak0yYuUDEUqCV8KlRIqNAghSaWkJJWSIUVk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     "]]}, 
   {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwdlnk4lO/3x0mWkC1rWomERElZT1GyhUgJRaLIEhGFIm1EK4lCUcpW2RVy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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0, 1.7}, {-6.928430497052981, 1.729069565470584}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.654436419788411*^9, 3.654436585903296*^9, 
  3.654498965725668*^9, 3.654500251334323*^9, 3.654500978061898*^9, 
  3.654501152839181*^9, 3.654520035090248*^9, 3.654612498214625*^9, 
  3.65503068721341*^9, 3.655035872108283*^9, 3.656345741098481*^9, 
  3.656346143540565*^9, 3.656426104532571*^9, 3.6766618070515957`*^9, 
  3.677326636593013*^9, 3.689354641151586*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Matches", " ", "our", " ", "numerical", " ", "results", " ", "perfectly"}],
   "*)"}]], "Input",
 CellChangeTimes->{{3.6544346062165327`*^9, 3.654434629797737*^9}, {
   3.654434827921541*^9, 3.654434832707*^9}, {3.654435594640315*^9, 
   3.654435603114447*^9}, {3.6544365383495073`*^9, 3.654436544394909*^9}, {
   3.654436648215784*^9, 3.6544366505776443`*^9}, 3.6563463069579697`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "=", "7.3"}], ";", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"I", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", 
             RowBox[{"M", "/", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"tau", "+", 
               RowBox[{"2", " ", 
                RowBox[{"T", "^", "2"}], " ", 
                RowBox[{"Cot", "[", 
                 RowBox[{"tau", "/", "2"}], "]"}]}]}], ")"}]}], "]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"M", "/", 
              RowBox[{"(", 
               RowBox[{"2", " ", "Pi", " ", "I", " ", 
                RowBox[{"Sin", "[", "tau", "]"}]}], ")"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "*", 
           RowBox[{"(", 
            RowBox[{"I", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "I"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"E", "^", 
                  RowBox[{"-", 
                   RowBox[{"t", "^", "2"}]}]}]}]}], ")"}], " ", "t"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"E", "^", 
               RowBox[{"-", 
                RowBox[{"t", "^", "2"}]}]}], " ", 
              RowBox[{"t", "^", "3"}]}]}], ")"}]}], "/.", 
          RowBox[{"tau", "\[Rule]", 
           RowBox[{
            RowBox[{
             RowBox[{"t", "^", "2"}], " ", 
             RowBox[{"Exp", "[", 
              RowBox[{"-", 
               RowBox[{"t", "^", "2"}]}], "]"}]}], "+", 
            RowBox[{"I", " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"t", "^", "2"}]}], ")"}]}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", 
           RowBox[{"1", "/", "100"}], ",", "30"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"Im", "[", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"I", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", 
             RowBox[{"M", "/", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"tau", "+", 
               RowBox[{"2", " ", 
                RowBox[{"T", "^", "2"}], " ", 
                RowBox[{"Cot", "[", 
                 RowBox[{"tau", "/", "2"}], "]"}]}]}], ")"}]}], "]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"M", "/", 
              RowBox[{"(", 
               RowBox[{"2", " ", "Pi", " ", "I", " ", 
                RowBox[{"Sin", "[", "tau", "]"}]}], ")"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "*", 
           RowBox[{"(", 
            RowBox[{"I", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "I"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"E", "^", 
                  RowBox[{"-", 
                   RowBox[{"t", "^", "2"}]}]}]}]}], ")"}], " ", "t"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"E", "^", 
               RowBox[{"-", 
                RowBox[{"t", "^", "2"}]}]}], " ", 
              RowBox[{"t", "^", "3"}]}]}], ")"}]}], "/.", 
          RowBox[{"tau", "\[Rule]", 
           RowBox[{
            RowBox[{
             RowBox[{"t", "^", "2"}], " ", 
             RowBox[{"Exp", "[", 
              RowBox[{"-", 
               RowBox[{"t", "^", "2"}]}], "]"}]}], "+", 
            RowBox[{"I", " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"t", "^", "2"}]}], ")"}]}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", 
           RowBox[{"1", "/", "100"}], ",", "30"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"Greens", "[", 
         RowBox[{
          RowBox[{"-", "T"}], ",", "T"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Kappa]", "\[Rule]", "1"}], ",", 
          RowBox[{"m", "\[Rule]", "M"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Im", "[", 
       RowBox[{
        RowBox[{"Greens", "[", 
         RowBox[{
          RowBox[{"-", "T"}], ",", "T"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Kappa]", "\[Rule]", "1"}], ",", 
          RowBox[{"m", "\[Rule]", "M"}]}], "}"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"T", ",", "0", ",", "1.7"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654436330041765*^9, 3.654436350643531*^9}, 
   3.654436617054126*^9, 3.654436763141712*^9, {3.6544370351390047`*^9, 
   3.6544370934348993`*^9}, {3.6545199271027613`*^9, 3.654519931593707*^9}, {
   3.656346312835717*^9, 3.656346327891603*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxN13k41N8XOHBEJGshtFlaaLNmqTilolAUKSqyJmsopZAkicpWUpZsSaJs
IeQKZRk72WaGsW9j5j0Y20f6vb/P8/s1v/lnntdz3+9z7z3nzjznStu4n7fn
YGNj62BnY/vft+FTLkP9JBtt4el3XLxtdCDr2VL+iB6Dgtlryk2tdGj70vSu
W/QcKIfxfpfE/bXU2SgvyRwyXsak05vp0GAb9PenqDXc8/qAGTbRoXzifJfy
ZXuImAlNUG6gwxd36S/vkm7ArL52TlIdHZKY9GC+UVfI0vXa9/oXHeq0rL6U
iXrAjbsxYmJVdKgM0N3speEFNP9Or62IDiVV+5/IX74NBaf36WeX0CF/rehs
v98duHfOLunnVzpknV6xjEnyAeHvcv4OOXR4/2yo3rDqPhy9xEcNz6RDYnO9
2ppRP6i0iJk9lkaH2kxD7mLRh7BlZ8MyxNDhhOFRrY27A2GzUMWGZy/o8GNa
xctN4xF8TljLvBaMz6+4uX/H5ccQ9XKH2ftbdFBrExANcAmGNFWBBRFnOuR5
cRgQ/Z6AmfKTdH5rOnwqnCiMTHoK4/xY0FsDOshdIlOpuaFguytp4MBROqQt
tcicqgqDQYeADENVOsQfKX6xOvIcXFVSBndspoOe9fH8r6KRMCzLcDMYosFa
Za2ztomR8NBe5O6BDhpUc6hPCO2OgujT1IW4ahocTduz3UUjGkw8jXg2pdFA
Y0w4TObyK/gqt+dd1FUazBet39Uy9Ar4kp8GNunToCCE64efSwzkbWG6x6jT
QGnP0ny332u4vTfckiBIgz2uFJvwpDeg0ypW21IyDeNavX+OyL+F0YRguVtp
05Au0BE7mfsW0q7Fl71/Pg2yOTVNJ6viQGZsf2WB5TRsmf18aGUkAVReCr0J
+48KT8q0nxaIJkOwhS1yk6JCkJHCeL1VMrzub2GkslEhYHC73sDHZBjs6Xhp
QZmCuzzsXALaKXBvIMXvbOIUOJlWBVx3SAWR4zrp1iJTcJaqd1ey6D10Tn0f
rJqYAP0HGl2K7OmwLGxEsqicAL0N8mp6BumwykjI8Hs7AUc1eOe8+tNh/kno
uxunJ0A5qMG9kTsDTk3nfacnj4PYlnPXAy5lgliEhN817THY8OXYr5iUTFAO
cLotKDQGgjrKO7OpmSDX1ZFlNjAKPI4bh3oCPsHg2WCF3MBRWM7/banyMQua
93sc+lwxAn0GFmajS5+hzOTQtrA9w9D+PVcmvTEX3r2RTVQuo0BH58jgESwX
bm6jeHoHU6CTLpHaviEPnLDY+z7GFOiVDpRlv4Tb+P5wQE0/UB6f33FlMA8G
Bo4YtQn0AfXM7M4NC/nA9lD3TPWTXuDsU5X3lyqE/vzfX/4eaAfV1SIFM68S
4GnmHf5Ung3no1e04FUJaBRL3zo/+BFuyh0zlCsqgaSardFhXOmQdb7ecXm5
BCKOEy6SX8WD7AdScmJgKQSQ2/VuN9ugDcbsImORZdBtwPPlLn8OYiTrL97J
KYfYu3xX52xqkIB6+FrrtnK4G+tp+dysFu1raBfRnyuHLW/Xc7WcrkOO81eU
tmggqKaN6p5QICCKvrtTBULQ6zkp+oTZhMaXTrsFXa+Ap5T1Mepq7agrxY3S
4P0DtMb3Ca/e7kUC3dMGSk9/AK9xUHUa1otO8LsWvYr7AZSpwsluJyLKueP8
wrLiBzQp+VwZuEpCoYaOR7B1ldC0J2pUU7sPHZm3jt2YUAme3ibfd8xSUNLp
C8YWVVUgfnGNvJLtMOr07ygt/10FR6ysfW6/HkZ8BSa7ZcerIJ5/lseGMIx8
tp1fneKrhku7TLwUlUfQ+dmzWX5m1dBy4XBW6H8jiCvhFE/yRDVwlvTm3vcd
Q07Y4YoxwV9wI/PyCkVpEtnwS8wJS/8CzOSc4x+zSWSxZ373EeVfEDCmrVF8
fxLp2+WER5j+gpmzr6lrqyfRnu4dVppvfoEbJmS2bDSFJhD/aqhMDfy04XtB
MKUiCmlS6atKDYgV/4iK8qKi7qUa+/4TNdAbvtkQi6SiWpXARpXrNVB0NneX
WyMVZXyYjyd9qgHd07Y912EaOYb3Hz5wsBYGRx5Y/SdAQ9eyytwv6daCmHFs
6p9dNHSp7k1q4MVa0Pt20S9Cm4ZOrTFd3+VTC+m3W1McXGhI7k5t74PyWriq
f2GCUElDUi/fC2Q241Zu5tDvoiHx3ECdDkotsL3hAbMpGuKZOpIpt6YOZsIn
ucQ30NGYZa5Pq14d2FfVeGta0FHf/RfZ/12qA5L0xHFpZzrqjHUe2OlUB7b0
ib2v7tPRr7adp+89qwP3j18dpeLoqJzO4ZeWUAfxv38bqWfSUSEfJafpcx3E
iD707immo3Tdt+KyrXVgmtP/rbyDjhJt7xieGayDzwfCvNkH6SgmwDTgzmwd
lC/k5TXR6Ci4RGCcIFoPk/lbVh+twZB/19Tm+V31YLgumai5DkPec7VGUhr1
QB5+nl4ggCGHA4+KblnUA+ZUVroojiEute/NAq64zS7/3LkNQ2laC2MZD+qh
9LLMFn5ZDJ04qcR2PKoeZha3Zn/ejaEhQ2dxclo9+NWGOvDuw1Cg6XvFO0X1
YJHzW11KEUMyV/pPCdfXgxolThhTwdA1ZxOfk/R6qBZm//D9EIb+ej6P7Gcn
QDqh4XSpFoYS79V89BEhwCYD1yrPoxjSDmSv3LibAGWHPXmHdTBEfnq4N1uT
AG61cWKCJzHkG3l7Rs+QAGvDeymzuhja8uYL76AlAfJeGNlGncJQadKEjK8H
AeaFDN9MnsaQRYbsYbEgApx6fu7Bij6Glr5cNcmJIcD1J8Ibaw0wFFv02ln/
IwEOOrqanDHEkAZqfTRcSoAr57yPPsPd9Wt9vH8TAaKnXIhBuL2bThaIDxBg
klGwSx23WOeDhrxZAlDl1u5KxeN9JX8bNlzbAAFM6b5afD7TkdmVUfEGiK3g
vJCBr2eOul/04d4GwJR6Io/h642eu75/s3YDmPctxL/E96O8knzyq3EDKDBG
HySfwFDbGtJVI9sGUGoxP+mI58NjvZj3xO0G0CxRXBoHDAltNH7xKKQBBq/d
zZDF85kjGZq+Na4BynxvWIvj+TaSqS4vym6AB1ccVWrUMESTX+08V9EADDdO
BUW8Pi+UNOhTbQ2QU7Ngb6KAoYajWdulFhvgLCGxrXYXhlxOjaqX8DZCkMZr
pc0yGFpvLGVsurURzM3ct8ltxZC+1cuAEJ1GIN5Zw+65AUMTDk2xMhcaQTXh
uPwXPgyFuPHkll1vhMteTic+rMVQjZ/vAPasEXhk5EMjZ+noRLydjnlXI1Ss
z47J+EZHQ6mJFrMTjUC44lPW/ZGOAj91ez5faYS9qT11AW/o6EeJYeoP6SZw
2b2jRvMOHWn3qHLucWmCRe3g/y7uoyMyxW1LtX8TuG5t+2MkTke+4xmqlpFN
4LxH1qdyDR2VLmyxjypsgn1qXmfEe2hIQ4zr1zJbMzx+S+SJ8qOh0ct6XNob
m6Ey1dmi156GopOfnni4sxls1mkupJ2hIdo+gSpu/WbgebUjr3IzDaUd31Qh
Et0MkYJrF/fmTaOQYpGrrze0wNKvR+6StVRkRfy6Ury5BU7/3rG3LIOK1FbN
4nt3tIDdanz4WAgVDR1/Q9yq3gKn5mRdyHpUpN281SLtcgskeXuEmFZMobmR
XRdz01qAVjxWT4ubRASe2vm27BZobIoodL09iVL23oiZK2yBTItG3wdnJ5GR
x6ff6nUt8DPdWdry7wTKXFEwLZ/G4z/qHJC4MoGubdQ8R1BrBZ8qLxVpjnG8
3gYGI7WtEJpt/NGNawQFXdzcfKO1FYI9w3X4O4fRYbep87SeVjBX9GKzTh9G
mXFhFguTrRAf9OvFHt1hFDJPuLGOvw3ian98vBQ4hE5mGYbsP9cGZZrtjt+m
B1D5prM/b/e0waDBfoXlPWSUSzOGtZPtgNp/zVw1aEQBjNlyWc1OeDZbrx5T
0gYuHtISVcc6YYd5TrC9ajtcYpz1stHvhAJG6I6l7HZQZHzcnXy5E7L4P4w6
JHUABbOK2ObfCVta8ucUAjvhGEawlqjqhPF7Ms82afQCBz2VU/BMF2gTP9/X
yqUAza3V8vOFLkgL7CKNj+P9Cm21+IxlFyzKv+K0lBqAPJq56zP3Lmg8GdOY
8mIAbGiCneuiuqC6UtQ/0HEQqqbvf+Ds6gLd/4o5/goNQxDVRH/5Wjd8kW5a
1VEcgzthXBpuN7pBftCuecxyDJz2FO0c9OiGTSpbz5x4PgbGjpLs9YHdIDJ7
W1RmYgy2DlOK3qR1Q+7bqz7WCeNQSHTdqTneDeZjOow7CxPw8d72jdlYN8zu
1yCZSU9CvEQrm/RSN4SELHKM6E/Co4uqJB7eHki/MsPHnzAJxu3LUd17e8Co
zjTCX2sKJuqfsN1174G99Vdo/m5UIN3QpE3d6YEtV7LnxaOp0MIzRbQK6AF1
Oc8BiyIqFOqeLdKL7AHxEPmcjlUqBFaKuG3K74HPFHLOy6d4f1ySTCyc74FW
yg0J2nMaCJqb1O352wPcO6+ZdGbRgGORsyiRuxeaOviPXSPQYPygY1SweC/s
iN3VeZEbv3/lHjhtdqgXXK8dC2y4R4ezH0sLmX694McZZle5G4NX3+NipPG+
sFnIY+rIQQxIrfe9z0T0gqEDg91PB4Mby4fV3qf0QlCtu8KZKxgEGZR9Na3p
hV/ZaktyzzEgWMW/CmjphXtCmbaEWAw23PK9ndXTC39aRzcpp2GQFH/kICe1
Fyx6XhAMSjAonS4ryBciwuaNM5FZQxhwcCS87JcgAufTLm/XaQxOifndWi9L
hBQr1VjGPAad2lqqtgeJcMn/ieTxdQzYarJVJFybCHahLTpCGxhgd/3PbIke
EYI+q6klSTLwvuF7/gYLIggX1onx7GWAZlpCtLYtEZ7sc2zrV2ZAQLGfl5ML
ER7MrZ33OcQA/gEtlUp/InyInNvMPMUAOeXyPI9UImgYaaZy2jLAXTcxKiGL
CCZ/dM2nHRlQaOHvWfeVCAH9PcTXbgw48UhbWbqWCOm939Yp+zAg7PW2DWda
iXBxqSNW2p8BbZ9WGXd7iTCyUbisLZABVh3luS1UIpALDSJ8whiQPp4YucIk
gvphpX3u4Qygrvh7yP0lAvECl/KuaAaoCFudM+UhAQfN401iDAPu7QSlAGES
iEiuudz9hgE/NLcLZ0mSYOfYrpvt8QzgOfsX65IlQYnk/vbwdwwwsulvWbOf
BOYzug/4UxgQ441yFNRIwE4KvmmYxgBy6LuIy0CCA6qUVMN0Bux49+Dmk1Mk
eM/ctUkggwFO+VbG+edIIOQiWBfxkQG5NaDYb0GC/cP7v3VkMmCRuF1ovR0e
/8L8WM8nBmhjf+lqrvj61pWZJWUx4DEnpdnGmwQzkMstl82ABvGKLy8ekECi
ffTPTdwb9yeFl4SQ4ESrgdZ93BbHAtxHI0nQIpldr4s7+cI1ow1xJPi4UPCp
HY83fuOognYaCSSzJ0elcSv4Swk6ZZOgQiDvkRI+v3cUG/1VIQka1huEcuDr
K0unNP1AJBA/1LrmFb6fNaUVn6drSWBpeXh5HN/vnqpmT99WErjdmdaSfs+A
84Q+tfW9JFh30W23bCqe7/bp5TeDJPA93l1BS2JACnGlXG6KBM9UJ0WCEhlQ
P7T+UdEsCaLduRWG4hjAmJLU010hQcFu9c18eH2Ormg02/KTIW73loTSKAY4
cp6KnhElwwa64FkdvN4RfBcvPtxGhtlrUdzR+Hno33K7P1GBDBEyxa1Rjxiw
dmdQ6n4NMrTKfOTQecCAA/ujr5cdJcPes1W+pfcY4K+VS+85R4YDhrPR/B74
eTpZke9oQQYV5kWzUWcGNJ5pvrNgQwb74MCspw4M2GI5/VfkFhmir7+2V7yM
n1+HlapUXzI8L6icUbnAABe39SHKj8mQO6zqyGHEgFJ/eSHjGDI8C99znU2H
AYPBGh19iWQQOtq6XfEwA3jD9WJdP5AhVIVz+15VvH7v7KXCisnQvrJ44dFO
/HygZMVfvWS4EM4eirgYIFWbM2c6RAZJ6zwzwz8Y6LWg4qEpMoRMah9/P4dB
DIV8lP0PGUx+/5wtHcTgILvkuSPb+0DTdFUioAyDK+vkRQm7+8D6yPApjzz8
/0hYo8dcsQ9IW6/EKGRg0CFtZn3nWB+odahsEonGwFMnyiPPtg+WH2i/DnDA
4K1+8sFjLn3AvcE7oc8Cg8rzOUvNt/rA6OX2EV4jDIRtmx5OP+6D2ZRPHU1q
GOQ84o2Sy+gDYidvDA8nBtPVgXmJ1D6IS9jV0bKHDo46FY4jzD5w073Lyb6e
DsPoz7Z9f/vA41ZGcuUkDXpL7oZ9E+6Hvpm9XCsZNKjNcbPrUOsHsHOnmUrR
ICXeQoz3YT8IBq9ECv5Hha2SsQ3Gof3wdVmyP7KDCrGvfwe+ju4H1SGnsuxs
KoRHGdN3pPeD8OzAlQJLKviG4JcxQj8ULp2f5iubgr2HJL6X8FJgaA1pyMVu
EsYX1cUtBSlgKt0/0KA+CelFZl7sIhQ4ksPV0Mw7CTIHX8qf2kqBUF3fwYov
EyCuKBjzW4EC2eXHKq2Z47B2F5c7ZkqB+ccHxw7cHAOKMENq1zsKRNy3Cc2S
GwZpSuvP/FQKHLWWOJg/MwQ2n/OcjmVQIGeuVOR22RCM6N8quIL3AZSZPPX9
RkMw+WhBL7qKAi2WSlGBHoMwx/zjxob3BTlfLpVZZVKAu5f3e6/iABwxF88f
GOqBAyk7zMMrByAguOpILE81xHxW23ShbRDYPu9USunsQJ5KuruxTtxS3zr8
LH6jMwUX1MOIuE8458v3/UacJbcu/hgehID6PlPqcCfy/Jn3ev/CIFQcfEWY
o3ejM6QD4mu3DAHbXanY9mUS4uTdLVFkPwQV4PGS13UQUZ6pyZ93wn3rlUJS
5iAqFdTVnHYbgpyfxdPc44PIU9TeXPbuENykNB83sBlCFKnUN+GhQ7DI+fpN
uOkwKlPfLun4ZQhil0IzHymMIi/7TZslloYgA5H6p0omkLaNdoL9H3x8eLqY
OT2BeK3st+exD0NAR4hajRTeb17KlzXgHYaILBl79HgStRkY7fPbPAzjXaVJ
i4ZTSEn5idaA1jDc7XfxU2qhIvrqvNXHwGHIST6s9186HZX8t3WQGTwMPFd3
uCi14ffXxRN2OmHDoPEss0nmDx1tm4lyJEYPg7j5wyVJeQydHTngwf9+GNg6
+TRDfTGUTXAI9KgZhu0Nfy983cJAzrGdaZp8IyD3qMVf9dgMojSLSA0KjcBi
aeb1ZJMZZMZtEhcqOgKlFBE/iv0M0vFujiRuGwFxH/3ojqczSNy01t9PaQSe
PTM1jWieQb8ESy79MBsBtqggNfXzs+iI3mL7jcu4PaeWv1rPojx/NaMN13CP
W1VxesyihOm8k7Y3cH9rnRAOn0W3CJ+UuXxx3wp1HaudRTJPEvhOJ49A7N7x
XY4qcyi2nPiE8X4E4iamnXphDgnMS6x5mzkCCdwfxTcbzqElu5ilyXz8fbHx
q9x2c6hFJ3z02a8RCBh47/A0cg7p3mu0PkjAx18mElzi51Bp7noyuRn34wr2
bR/mULpUSPuBHtyUh+8mSueQ32pARcvUCFQclWTIDs2hmYPosA+Gx+vL33uL
OoccXf8USjPx52ev/4hkziFTkk+25yrudLVGVW4m2lPi+VZEeBRGrr/dLyHH
REmMHNHvoqMw8f0+Z7sCE4nJ0yPsJUdhuvL8oLk6E7HHOj8plB2FubdlUU0n
maj7tt2tS2qjwH72OofJNSZqLbPTnDo0Cmu0a/decmCi+jX2q34wCms/LbHv
c2Gi75H2IamnRvHfS9d7uMNEhd32Z9TO4NZQdX3gy0Q52x021J3DTarseP6Q
iVKyHeJpFv/zgq9YGBPFzTlYP7TCHc9TGhHORC8PX98lYofbcdvLnmgmelJ3
PUfT9X/jWpu64pgoQMjxdoMHbh7LyrB3THTvouMhK2/c3V94BVOZyGXEsTro
Ae6AjfcefmQi+303nm4Kwq1KfH8zi4ksvW6czQzBLQR3D3xhokslNzZqPcd9
s3iuJJeJzrE7dTdH4s5Q2i5WwET6p5wSbGL+tx7uFShkohPhTjbMt7gXuSI0
iplIq9Npd8g73MVOlL/fmEhtqzNVMm0UjlYPzrwqZSIFO+fc7IxRuCYS2rhc
xkRyn5y9j2aP4vWleh8oZyKZGefD7bn4+/Jr5hURE23WdGFzKMQtrnaeo4KJ
RAJcfi6W4PHMLKJTcAvUuISGIXz8/364BVyNtlWzzHbBVSS3luWlONee440s
zwy6Jna2sjxy001upZfl+mfuR/SmWX5Z7WFHFh77ZzlV74J1l1newHw+dcaK
5ZWv72WibFluVv8dIenCsvdhVde9fixX6czsPPOOZctzbq8jhliOdnO4t8ll
/J+9THYGy76c+GfXgspNzzIm/9lgfkjiSdHUPycOtlsHkKn/vN4gRaGTPv3P
tKtwfI8E/Z975XJsQ7ZhrHxQvox/TGeZOR0ToY/3/f/P+zVd70tUs9x163Gi
ksHMP5dyPR6uJbOc1eHl+sJh9p+7F09LtC+zLHxZkEf38dw/l2WLKXDwM/85
5QKXj1YSy68OD3F9kJ9n5dM742t4Ocs2KV8Sfhgv/LMAX3qtdA/LzPpHYuyu
i/88UWP8QWCBZaOvVjft/Zf+GVu4cOWw8DIrv3cPh8FblufECs1T41nW/6oo
x/2OZSZj58+mVJYNnYX+Xs1mefnqiKdvBctmx8Mtvo2ynDWwTn7rBMscAUEL
AVMsZ5f5vDyFscypZtfUtcRynpymzjzff//MU5MvZCHIsqX9gf7vwiyvS5H1
fSzG8rXNAoUiUiwXfgsJuivD8vpLa0xIO/6/8ZeL9FR5lvlUvMq597Fs0zr9
zPkAy8XujpebFVnmFxiSV1Fh+f8AGDZERA==
     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxN13k0VO//AHAqQpYU2cquhCTKkuUtqYRSUh9RyJa9xRalVIpSqLRqsSeS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     "]]}, 
   {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwVV3c8le8bRlYKJTJaRkJLJCPjloYyIitJFInMECIkVNIQIg0ySogyMrIe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     "]]}, 
   {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwVl3k8lN8Xx8kSCkkSCtmjJEWWOEglZGv5CkW2ZElZEiktJCpaJKUUIaHI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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{401., Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0, 1.7}, {-3.903925871229505, 4.002040870206198}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.6544365981280813`*^9, 3.654436691463525*^9, 
  3.654436847167795*^9, 3.6544371707471724`*^9, 3.654499062160787*^9, 
  3.654500325652369*^9, 3.654501232479809*^9, 3.654520135403349*^9, 
  3.6546125959354773`*^9, 3.655030781662579*^9, 3.655035954126528*^9, 
  3.656346428622321*^9, 3.6564262030705853`*^9, 3.676661911910771*^9, 
  3.677326738078302*^9, 3.689354737016109*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "=", "3.4"}], ";", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"I", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", 
             RowBox[{"M", "/", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"tau", "+", 
               RowBox[{"2", " ", 
                RowBox[{"T", "^", "2"}], " ", 
                RowBox[{"Cot", "[", 
                 RowBox[{"tau", "/", "2"}], "]"}]}]}], ")"}]}], "]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"M", "/", 
              RowBox[{"(", 
               RowBox[{"2", " ", "Pi", " ", "I", " ", 
                RowBox[{"Sin", "[", "tau", "]"}]}], ")"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "*", 
           RowBox[{"(", 
            RowBox[{"I", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "I"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"E", "^", 
                  RowBox[{"-", 
                   RowBox[{"t", "^", "2"}]}]}]}]}], ")"}], " ", "t"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"E", "^", 
               RowBox[{"-", 
                RowBox[{"t", "^", "2"}]}]}], " ", 
              RowBox[{"t", "^", "3"}]}]}], ")"}]}], "/.", 
          RowBox[{"tau", "\[Rule]", 
           RowBox[{
            RowBox[{
             RowBox[{"t", "^", "2"}], " ", 
             RowBox[{"Exp", "[", 
              RowBox[{"-", 
               RowBox[{"t", "^", "2"}]}], "]"}]}], "+", 
            RowBox[{"I", " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"t", "^", "2"}]}], ")"}]}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", 
           RowBox[{"1", "/", "100"}], ",", "30"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"Im", "[", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"I", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", 
             RowBox[{"M", "/", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"tau", "+", 
               RowBox[{"2", " ", 
                RowBox[{"T", "^", "2"}], " ", 
                RowBox[{"Cot", "[", 
                 RowBox[{"tau", "/", "2"}], "]"}]}]}], ")"}]}], "]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"M", "/", 
              RowBox[{"(", 
               RowBox[{"2", " ", "Pi", " ", "I", " ", 
                RowBox[{"Sin", "[", "tau", "]"}]}], ")"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "*", 
           RowBox[{"(", 
            RowBox[{"I", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "I"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"E", "^", 
                  RowBox[{"-", 
                   RowBox[{"t", "^", "2"}]}]}]}]}], ")"}], " ", "t"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"E", "^", 
               RowBox[{"-", 
                RowBox[{"t", "^", "2"}]}]}], " ", 
              RowBox[{"t", "^", "3"}]}]}], ")"}]}], "/.", 
          RowBox[{"tau", "\[Rule]", 
           RowBox[{
            RowBox[{
             RowBox[{"t", "^", "2"}], " ", 
             RowBox[{"Exp", "[", 
              RowBox[{"-", 
               RowBox[{"t", "^", "2"}]}], "]"}]}], "+", 
            RowBox[{"I", " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"t", "^", "2"}]}], ")"}]}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", 
           RowBox[{"1", "/", "100"}], ",", "30"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"Greens", "[", 
         RowBox[{
          RowBox[{"-", "T"}], ",", "T"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Kappa]", "\[Rule]", "1"}], ",", 
          RowBox[{"m", "\[Rule]", "M"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Im", "[", 
       RowBox[{
        RowBox[{"Greens", "[", 
         RowBox[{
          RowBox[{"-", "T"}], ",", "T"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Kappa]", "\[Rule]", "1"}], ",", 
          RowBox[{"m", "\[Rule]", "M"}]}], "}"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"T", ",", "0", ",", "1.7"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654436806408009*^9, 3.654436822565958*^9}, {
   3.654437100168909*^9, 3.654437102519926*^9}, {3.654519936494357*^9, 
   3.6545199414777*^9}, 3.6563467489148197`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwd1Xk8VN8bB/BR+GbJvhMhZcsWkuK5JGSrJAmR9YtQIiQKRYuUbC3fsrYg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     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwd13k8VF8bAHB79pC1JLSQFEqh5ClZSrJlC2WJFJGQNiRRKVnSQkTWKAkJ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     "]]}, 
   {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwV1Xc8Vf8bAHC7SEb2zh6REaLwHCWEJKmMIkSUkRQihVCpEFH5llkZKSuj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     "]]}, 
   {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwV1nc81d8fB3B7ZGSPkoyKJFIqIu/SUJKZTSKjrCSUigqJFlIh64uURCEh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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0, 1.7}, {-5.854558837430972, 7.086432640081362}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.654436877391691*^9, 3.654437207881001*^9, 
  3.654499109903607*^9, 3.65450036246177*^9, 3.6545012838421164`*^9, 
  3.654520192467016*^9, 3.654612645305894*^9, 3.65503083102264*^9, 
  3.65503599692421*^9, 3.6563468614652843`*^9, 3.6564263428054667`*^9, 
  3.6766620314941874`*^9, 3.677326846202961*^9, 3.6893548499651814`*^9}]
}, Open  ]]
},
WindowSize->{1855, 1056},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.1 for Linux x86 (64-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 270, 6, 32, "Input"],
Cell[CellGroupData[{
Cell[853, 30, 1430, 40, 32, "Input"],
Cell[2286, 72, 12109, 200, 392, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14432, 277, 173, 3, 32, "Input"],
Cell[14608, 282, 380, 6, 32, "Output"]
}, Open  ]],
Cell[15003, 291, 419, 9, 32, "Input"],
Cell[CellGroupData[{
Cell[15447, 304, 826, 24, 32, "Input"],
Cell[16276, 330, 1128, 25, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17441, 360, 815, 23, 32, "Input"],
Cell[18259, 385, 1104, 24, 55, "Output"]
}, Open  ]],
Cell[19378, 412, 329, 9, 32, "Input"],
Cell[CellGroupData[{
Cell[19732, 425, 542, 15, 32, "Input"],
Cell[20277, 442, 776, 11, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21090, 458, 542, 15, 32, "Input"],
Cell[21635, 475, 743, 11, 32, "Output"]
}, Open  ]],
Cell[22393, 489, 526, 8, 32, "Input"],
Cell[CellGroupData[{
Cell[22944, 501, 633, 17, 32, "Input"],
Cell[23580, 520, 2433, 69, 84, "Output"]
}, Open  ]],
Cell[26028, 592, 426, 10, 32, "Input"],
Cell[CellGroupData[{
Cell[26479, 606, 431, 9, 32, "Input"],
Cell[26913, 617, 1322, 33, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28272, 655, 540, 17, 89, "Input"],
Cell[28815, 674, 742, 20, 70, "Output"]
}, Open  ]],
Cell[29572, 697, 427, 10, 32, "Input"],
Cell[CellGroupData[{
Cell[30024, 711, 1070, 26, 32, "Input"],
Cell[31097, 739, 3205, 89, 107, "Output"]
}, Open  ]],
Cell[34317, 831, 183, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[34525, 839, 354, 10, 32, "Input"],
Cell[34882, 851, 1268, 31, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36187, 887, 1087, 31, 70, "Input"],
Cell[37277, 920, 10958, 191, 227, "Output"]
}, Open  ]],
Cell[48250, 1114, 439, 8, 32, "Input"],
Cell[CellGroupData[{
Cell[48714, 1126, 460, 15, 32, "Input"],
Cell[49177, 1143, 582, 17, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49796, 1165, 4233, 118, 77, "Input"],
Cell[54032, 1285, 11404, 199, 227, "Output"]
}, Open  ]],
Cell[65451, 1487, 327, 7, 32, "Input"],
Cell[CellGroupData[{
Cell[65803, 1498, 4792, 137, 126, "Input"],
Cell[70598, 1637, 20537, 352, 227, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91172, 1994, 377, 11, 32, "Input"],
Cell[91552, 2007, 1247, 31, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92836, 2043, 1595, 42, 76, "Input"],
Cell[94434, 2087, 27311, 457, 227, "Output"]
}, Open  ]],
Cell[121760, 2547, 246, 6, 32, "Input"],
Cell[CellGroupData[{
Cell[122031, 2557, 6955, 186, 99, "Input"],
Cell[128989, 2745, 32047, 537, 227, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161073, 3287, 168, 3, 32, "Input"],
Cell[161244, 3292, 203, 3, 32, "Output"]
}, Open  ]],
Cell[161462, 3298, 339, 7, 32, "Input"],
Cell[CellGroupData[{
Cell[161826, 3309, 2604, 73, 110, "Input"],
Cell[164433, 3384, 24893, 421, 232, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189363, 3810, 533, 13, 32, "Input"],
Cell[189899, 3825, 1394, 33, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191330, 3863, 4868, 137, 110, "Input"],
Cell[196201, 4002, 39811, 668, 231, "Output"]
}, Open  ]],
Cell[236027, 4673, 429, 8, 32, "Input"],
Cell[CellGroupData[{
Cell[236481, 4685, 5009, 136, 77, "Input"],
Cell[241493, 4823, 44620, 747, 256, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[286150, 5575, 4931, 135, 77, "Input"],
Cell[291084, 5712, 33527, 564, 230, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/analyticopenpropagator.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    639850,      11461]
NotebookOptionsPosition[    636021,      11342]
NotebookOutlinePosition[    636356,      11357]
CellTagsIndexPosition[    636313,      11354]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "For", " ", "negative", " ", "kappa", " ", "we", " ", "set", " ", 
    "m\[Kappa]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"-", "\[Kappa]"}], " ", "for", " ", 
    RowBox[{"simplicity", ".", " ", "Define"}], " ", "the", " ", 
    "appropriate", " ", "modes", " ", "appearing", " ", "in", " ", "the", " ",
     "Wronskian", " ", "solution", " ", "for", " ", "the", " ", 
    RowBox[{"Green", "'"}], "s", " ", "function"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.689352466088155*^9, 3.689352495833159*^9}, {
  3.6893537438253202`*^9, 3.689353744271352*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"psi4", "[", "a_", "]"}], "=", 
  RowBox[{"ParabolicCylinderD", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], "-", 
     RowBox[{"I", " ", 
      RowBox[{"m", "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"Sqrt", "[", "m\[Kappa]", "]"}]}], ")"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "I"}], ")"}], 
     RowBox[{"Sqrt", "[", "m", "]"}], 
     RowBox[{"m\[Kappa]", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "4"}], ")"}]}], "a"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654432927251667*^9, 3.65443293948543*^9}, {
   3.655029321197269*^9, 3.655029327238351*^9}, 3.655029767500945*^9, {
   3.655029802117288*^9, 3.655029802252659*^9}, 3.6550312191878157`*^9, 
   3.655032461632876*^9, 3.65503280822169*^9, {3.6550331330730753`*^9, 
   3.655033160784381*^9}, {3.676653356862896*^9, 3.6766533853976994`*^9}, {
   3.676654310767847*^9, 3.676654345316575*^9}}],

Cell[BoxData[
 RowBox[{"ParabolicCylinderD", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "m"}], 
     RowBox[{"2", " ", 
      SqrtBox["m\[Kappa]"]}]]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", "a", " ", 
    SqrtBox["m"], " ", 
    SuperscriptBox["m\[Kappa]", 
     RowBox[{"1", "/", "4"}]]}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.6544329410734997`*^9, 3.654434029326008*^9, 3.6544346715515347`*^9, 
   3.654435632052018*^9, 3.654435666180389*^9, 3.654435709605032*^9, 
   3.654436422859825*^9, 3.654498728691247*^9, 3.654500092567944*^9, 
   3.654500839820245*^9, 3.6545009954776297`*^9, 3.6545198736510468`*^9, 
   3.654612099907913*^9, 3.655029327677372*^9, 3.655029768535903*^9, 
   3.655029803451953*^9, 3.6550308320131903`*^9, 3.65503122050296*^9, 
   3.6550324623999243`*^9, 3.655032582154686*^9, 3.655032808765942*^9, {
   3.65503313365518*^9, 3.655033161330394*^9}, 3.6550360105735283`*^9, 
   3.656401753201871*^9, {3.6766533611443167`*^9, 3.6766533862283087`*^9}, 
   3.676654346561574*^9, 3.68935264608632*^9, 3.689352678326673*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"psi3", "[", "a_", "]"}], "=", 
  RowBox[{"psi4", "[", 
   RowBox[{"-", "a"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6766543507017508`*^9, 3.676654354584259*^9}}],

Cell[BoxData[
 RowBox[{"ParabolicCylinderD", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "m"}], 
     RowBox[{"2", " ", 
      SqrtBox["m\[Kappa]"]}]]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], " ", "a", " ", 
    SqrtBox["m"], " ", 
    SuperscriptBox["m\[Kappa]", 
     RowBox[{"1", "/", "4"}]]}]}], "]"}]], "Output",
 CellChangeTimes->{3.6766543550656*^9, 3.689352646132131*^9, 
  3.689352678372612*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Verify", " ", "that", " ", "these", " ", "solve", " ", "the", " ", "WdW", 
   " ", "equation", " ", "for", " ", "negative", " ", 
   RowBox[{"kappa", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.689352509122972*^9, 3.6893525303751373`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"psi3", "''"}], "[", "a", "]"}], "+", 
   RowBox[{
    RowBox[{"m", "^", "2"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"m\[Kappa]", " ", 
       RowBox[{"a", "^", "2"}]}]}], ")"}], 
    RowBox[{"psi3", "[", "a", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6544330732199802`*^9, 3.654433113412937*^9}, {
  3.655029392244916*^9, 3.655029416868288*^9}, {3.655029487703108*^9, 
  3.655029535466168*^9}, {3.65502977831182*^9, 3.655029810234725*^9}, {
  3.676653393932021*^9, 3.676653396861308*^9}, {3.676654364392097*^9, 
  3.6766543804904337`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6544330849523287`*^9, 3.6544331142072287`*^9}, 
   3.654434031895897*^9, 3.6544346716598787`*^9, 3.654435632302595*^9, 
   3.6544356663625097`*^9, 3.6544357097841263`*^9, 3.654436422990312*^9, 
   3.654498728856697*^9, 3.654500092691791*^9, 3.654500839951907*^9, 
   3.654500995594836*^9, 3.654519873792794*^9, 3.654612100137825*^9, {
   3.6550293776619883`*^9, 3.655029397872218*^9}, {3.655029488686955*^9, 
   3.6550295401456738`*^9}, 3.655029778853468*^9, 3.655029810800076*^9, 
   3.65503083219436*^9, 3.655031223915873*^9, 3.65503258406068*^9, {
   3.655033137142961*^9, 3.6550331649464617`*^9}, 3.6550360107313766`*^9, 
   3.6766533642020817`*^9, 3.676654380837223*^9, 3.689352646472652*^9, 
   3.6893526785586023`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"psi4", "''"}], "[", "a", "]"}], "+", 
   RowBox[{
    RowBox[{"m", "^", "2"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"m\[Kappa]", " ", 
       RowBox[{"a", "^", "2"}]}]}], ")"}], 
    RowBox[{"psi4", "[", "a", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6766543866743402`*^9, 3.676654388229985*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.676654389089095*^9, 3.689352646569543*^9, 
  3.689352678707529*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"We", " ", "can", " ", "now", " ", "compute", " ", "the", " ", 
   RowBox[{"Green", "'"}], "s", " ", "function", " ", "by", " ", "the", " ", 
   "Wronskian", " ", 
   RowBox[{"method", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6544331306503153`*^9, 3.654433152435327*^9}, {
   3.6544333266265783`*^9, 3.65443333581077*^9}, {3.654434646357196*^9, 
   3.6544346594774847`*^9}, 3.655029788107029*^9, {3.65503291541984*^9, 
   3.655032923759554*^9}, {3.67665439762016*^9, 3.6766544063292933`*^9}, {
   3.689352521057856*^9, 3.689352532930718*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Wro", "[", "a_", "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"psi3", "[", "a", "]"}], 
     RowBox[{
      RowBox[{"psi4", "'"}], "[", "a", "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"psi3", "'"}], "[", "a", "]"}], 
     RowBox[{"psi4", "[", "a", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654500016784453*^9, 3.6545000480252*^9}, {
   3.654500078183155*^9, 3.654500081604453*^9}, {3.654500979769484*^9, 
   3.6545009835686626`*^9}, 3.6550297905232677`*^9, {3.6550298295972967`*^9, 
   3.6550298364724083`*^9}, 3.676653409432125*^9, {3.676654408643839*^9, 
   3.676654431671432*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], " ", 
  SqrtBox["m"], " ", 
  SuperscriptBox["m\[Kappa]", 
   RowBox[{"1", "/", "4"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"ParabolicCylinderD", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "m"}], 
         RowBox[{"2", " ", 
          SqrtBox["m\[Kappa]"]}]]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", "a", " ", 
        SqrtBox["m"], " ", 
        SuperscriptBox["m\[Kappa]", 
         RowBox[{"1", "/", "4"}]]}]}], "]"}], " ", 
     RowBox[{"ParabolicCylinderD", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "m"}], 
         RowBox[{"2", " ", 
          SqrtBox["m\[Kappa]"]}]]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], " ", "a", " ", 
        SqrtBox["m"], " ", 
        SuperscriptBox["m\[Kappa]", 
         RowBox[{"1", "/", "4"}]]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ParabolicCylinderD", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "m"}], 
         RowBox[{"2", " ", 
          SqrtBox["m\[Kappa]"]}]]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], " ", "a", " ", 
        SqrtBox["m"], " ", 
        SuperscriptBox["m\[Kappa]", 
         RowBox[{"1", "/", "4"}]]}]}], "]"}], " ", 
     RowBox[{"ParabolicCylinderD", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "m"}], 
         RowBox[{"2", " ", 
          SqrtBox["m\[Kappa]"]}]]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", "a", " ", 
        SqrtBox["m"], " ", 
        SuperscriptBox["m\[Kappa]", 
         RowBox[{"1", "/", "4"}]]}]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.654500033081523*^9, 3.6545001065207376`*^9}, 
   3.654500853172852*^9, 3.654501009018754*^9, 3.654519886541431*^9, 
   3.654612115858588*^9, 3.655029795085552*^9, 3.655029837180293*^9, 
   3.655030832918694*^9, 3.65503122638577*^9, 3.6550325870323763`*^9, {
   3.655033140230094*^9, 3.655033167135277*^9}, 3.655036011479542*^9, 
   3.656401761098214*^9, 3.676653367772627*^9, 3.676653410625614*^9, 
   3.6766544324220247`*^9, 3.6893526467358932`*^9, 3.689352678880372*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"This", " ", "must", " ", "actually", " ", "be", " ", "a", " ", 
   RowBox[{"constant", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.655029843117351*^9, 3.655029845886573*^9}, {
  3.689352536751419*^9, 3.6893525404895267`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Wro", "[", "a", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "12"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.655029846470565*^9, 3.655029869774849*^9}, {
  3.655033332854353*^9, 3.655033344675663*^9}, {3.676654438887928*^9, 
  3.6766544407036552`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
      SqrtBox["m"], " ", 
      SuperscriptBox["m\[Kappa]", 
       RowBox[{"1", "/", "4"}]], " ", 
      SqrtBox[
       RowBox[{"2", " ", "\[Pi]"}]]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "m"}], 
        RowBox[{"2", " ", 
         SqrtBox["m\[Kappa]"]}]]}], "]"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], "13"],
    SeriesData[$CellContext`a, 0, {}, 0, 13, 1],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {
   Complex[-1, -1] $CellContext`m^Rational[1, 2] $CellContext`m\[Kappa]^
     Rational[1, 4] (2 Pi)^Rational[1, 2]/Gamma[Rational[1, 2] + Complex[0, 
        Rational[1, 2]] $CellContext`m $CellContext`m\[Kappa]^
       Rational[-1, 2]]}, 0, 13, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.6550298507774467`*^9, 3.65502988309098*^9}, 
   3.6550308504263563`*^9, 3.655031244401023*^9, 3.655032599387495*^9, {
   3.6550331560044107`*^9, 3.6550331811799*^9}, {3.655033340489477*^9, 
   3.6550333573105917`*^9}, 3.6550360285116167`*^9, 3.6564017771581287`*^9, 
   3.676653372531416*^9, 3.676653417116316*^9, 3.676654441800828*^9, 
   3.689352647705099*^9, 3.6893526798124866`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Wro2", "=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
     SqrtBox["m"], " ", 
     SuperscriptBox["m\[Kappa]", 
      RowBox[{"1", "/", "4"}]], " ", 
     SqrtBox[
      RowBox[{"2", " ", "\[Pi]"}]]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "m"}], 
       RowBox[{"2", " ", 
        SqrtBox["m\[Kappa]"]}]]}], "]"}]]}]}]], "Input",
 CellChangeTimes->{{3.676653439180072*^9, 3.676653443643415*^9}, {
  3.67665445457128*^9, 3.676654454773159*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
    SqrtBox["m"], " ", 
    SuperscriptBox["m\[Kappa]", 
     RowBox[{"1", "/", "4"}]], " ", 
    SqrtBox[
     RowBox[{"2", " ", "\[Pi]"}]]}], 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "m"}], 
      RowBox[{"2", " ", 
       SqrtBox["m\[Kappa]"]}]]}], "]"}]]}]], "Output",
 CellChangeTimes->{3.6766534445968*^9, 3.6766544555915813`*^9, 
  3.6893526478522987`*^9, 3.6893526798987207`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Greens2", "[", 
   RowBox[{"x1_", ",", "x2_"}], "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"-", "2"}], "m", " ", "I", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"psi3", "[", "x2", "]"}], 
        RowBox[{"psi4", "[", "x1", "]"}], 
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{"x1", "-", "x2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"psi3", "[", "x1", "]"}], 
        RowBox[{"psi4", "[", "x2", "]"}], 
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{"x2", "-", "x1"}], "]"}]}]}], ")"}], "/", "Wro2"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6550299281218443`*^9, 3.6550299548328047`*^9}, {
   3.655032957387971*^9, 3.655032960918438*^9}, {3.655033566430265*^9, 
   3.65503356920332*^9}, 3.65503496870426*^9, {3.6550350516552687`*^9, 
   3.655035057973609*^9}, 3.676653429746726*^9, {3.67665446204281*^9, 
   3.676654475226802*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["m\[Kappa]", 
     RowBox[{"1", "/", "4"}]], " ", 
    SqrtBox[
     RowBox[{"2", " ", "\[Pi]"}]]}]], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
   SqrtBox["m"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "m"}], 
      RowBox[{"2", " ", 
       SqrtBox["m\[Kappa]"]}]]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"x1", "-", "x2"}], "]"}], " ", 
      RowBox[{"ParabolicCylinderD", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "m"}], 
          RowBox[{"2", " ", 
           SqrtBox["m\[Kappa]"]}]]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         SqrtBox["m"], " ", 
         SuperscriptBox["m\[Kappa]", 
          RowBox[{"1", "/", "4"}]], " ", "x1"}]}], "]"}], " ", 
      RowBox[{"ParabolicCylinderD", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "m"}], 
          RowBox[{"2", " ", 
           SqrtBox["m\[Kappa]"]}]]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], " ", 
         SqrtBox["m"], " ", 
         SuperscriptBox["m\[Kappa]", 
          RowBox[{"1", "/", "4"}]], " ", "x2"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{
        RowBox[{"-", "x1"}], "+", "x2"}], "]"}], " ", 
      RowBox[{"ParabolicCylinderD", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "m"}], 
          RowBox[{"2", " ", 
           SqrtBox["m\[Kappa]"]}]]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], " ", 
         SqrtBox["m"], " ", 
         SuperscriptBox["m\[Kappa]", 
          RowBox[{"1", "/", "4"}]], " ", "x1"}]}], "]"}], " ", 
      RowBox[{"ParabolicCylinderD", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "m"}], 
          RowBox[{"2", " ", 
           SqrtBox["m\[Kappa]"]}]]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         SqrtBox["m"], " ", 
         SuperscriptBox["m\[Kappa]", 
          RowBox[{"1", "/", "4"}]], " ", "x2"}]}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6550350588037786`*^9, 3.6550360292331457`*^9, 3.656401780685075*^9, {
   3.676653430689549*^9, 3.6766534469301558`*^9}, 3.6766544762124853`*^9, 
   3.689352648207263*^9, 3.6893526802556753`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Simplify", " ", "prefactor", " ", "by", " ", "hand"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6766552882239113`*^9, 3.6766552984580708`*^9}, {
  3.689352582703075*^9, 3.68935258389533*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", "I", " ", 
    RowBox[{"m", "/", "Wro2"}]}], "\[Equal]", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"I", " ", 
      RowBox[{"Pi", "/", "4"}]}], "]"}], 
    RowBox[{
     RowBox[{"Sqrt", "[", "m", "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "Pi", "]"}], 
       RowBox[{"m\[Kappa]", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "4"}], ")"}]}]}], ")"}]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "+", 
      RowBox[{"I", " ", 
       RowBox[{"m", "/", 
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"Sqrt", "[", "m\[Kappa]", "]"}]}], ")"}]}]}]}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.676655301636388*^9, 3.676655368328546*^9}, {
   3.6766554465228653`*^9, 3.6766554593769283`*^9}, {3.676655609853663*^9, 
   3.676655609934945*^9}, 3.6766576549225082`*^9, {3.6893526021781197`*^9, 
   3.68935260421006*^9}, {3.6893526672438498`*^9, 3.6893526714273243`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.676655368632161*^9, {3.676655449481675*^9, 3.676655459740967*^9}, 
   3.676655610523313*^9, 3.676657655453059*^9, {3.6893526482808857`*^9, 
   3.689352680319689*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Now", " ", "insert", " ", "particular", " ", "values", " ", "to", " ", 
   "produce", " ", "plots"}], "*)"}]], "Input",
 CellChangeTimes->{{3.689352611364336*^9, 3.689352621076714*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Greens2", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "T"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m\[Kappa]", "\[Rule]", "1"}], ",", 
     RowBox[{"m", "\[Rule]", "3"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.655030031096858*^9, 3.655030053069777*^9}, 
   3.655030343787575*^9, {3.656401820188137*^9, 3.656401820363532*^9}, {
   3.676653458041809*^9, 3.676653459294858*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
  SqrtBox[
   FractionBox["3", 
    RowBox[{"2", " ", "\[Pi]"}]]], " ", 
  RowBox[{"Gamma", "[", 
   RowBox[{
    FractionBox["1", "2"], "+", 
    FractionBox[
     RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"1", "+", "T"}], "]"}], " ", 
     RowBox[{"ParabolicCylinderD", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
        SqrtBox["3"]}]}], "]"}], " ", 
     RowBox[{"ParabolicCylinderD", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
        SqrtBox["3"], " ", "T"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "T"}], "]"}], " ", 
     RowBox[{"ParabolicCylinderD", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], " ", 
        SqrtBox["3"], " ", "T"}]}], "]"}], " ", 
     RowBox[{"ParabolicCylinderD", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"36", "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}]}], "]"}]}]}],
    ")"}]}]], "Output",
 CellChangeTimes->{{3.65503003206208*^9, 3.6550300539342737`*^9}, 
   3.6550303445403423`*^9, 3.655030851404895*^9, 3.655031066235166*^9, 
   3.655031270401842*^9, 3.655032610558259*^9, 3.655032968808538*^9, 
   3.655033189569294*^9, 3.655033574624279*^9, 3.655034975653729*^9, 
   3.655035072471917*^9, 3.655036029492681*^9, 3.656401783047081*^9, 
   3.656401876766696*^9, {3.6766534526973352`*^9, 3.6766534597773848`*^9}, 
   3.676654482420364*^9, 3.689352648878286*^9, 3.68935268093816*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
       SqrtBox[
        FractionBox["3", 
         RowBox[{"2", " ", "\[Pi]"}]]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{"1", "+", "T"}], "]"}], " ", 
          RowBox[{"ParabolicCylinderD", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "-", 
             FractionBox[
              RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
             SqrtBox["3"]}]}], "]"}], " ", 
          RowBox[{"ParabolicCylinderD", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "-", 
             FractionBox[
              RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
             SqrtBox["3"], " ", "T"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "T"}], "]"}], " ", 
          RowBox[{"ParabolicCylinderD", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "-", 
             FractionBox[
              RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], " ", 
             SqrtBox["3"], " ", "T"}]}], "]"}], " ", 
          RowBox[{"ParabolicCylinderD", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "-", 
             FractionBox[
              RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], ",", 
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"36", "+", 
                SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}]}], 
           "]"}]}]}], ")"}]}], "]"}], ",", 
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
       SqrtBox[
        FractionBox["3", 
         RowBox[{"2", " ", "\[Pi]"}]]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{"1", "+", "T"}], "]"}], " ", 
          RowBox[{"ParabolicCylinderD", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "-", 
             FractionBox[
              RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
             SqrtBox["3"]}]}], "]"}], " ", 
          RowBox[{"ParabolicCylinderD", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "-", 
             FractionBox[
              RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
             SqrtBox["3"], " ", "T"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "T"}], "]"}], " ", 
          RowBox[{"ParabolicCylinderD", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "-", 
             FractionBox[
              RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], " ", 
             SqrtBox["3"], " ", "T"}]}], "]"}], " ", 
          RowBox[{"ParabolicCylinderD", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "-", 
             FractionBox[
              RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], ",", 
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"36", "+", 
                SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}]}], 
           "]"}]}]}], ")"}]}], "]"}], ",", 
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
       SqrtBox[
        FractionBox["3", 
         RowBox[{"2", " ", "\[Pi]"}]]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{"1", "+", "T"}], "]"}], " ", 
          RowBox[{"ParabolicCylinderD", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "-", 
             FractionBox[
              RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
             SqrtBox["3"]}]}], "]"}], " ", 
          RowBox[{"ParabolicCylinderD", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "-", 
             FractionBox[
              RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
             SqrtBox["3"], " ", "T"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "T"}], "]"}], " ", 
          RowBox[{"ParabolicCylinderD", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "-", 
             FractionBox[
              RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], " ", 
             SqrtBox["3"], " ", "T"}]}], "]"}], " ", 
          RowBox[{"ParabolicCylinderD", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "-", 
             FractionBox[
              RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], ",", 
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"36", "+", 
                SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}]}], 
           "]"}]}]}], ")"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"T", ",", "0", ",", "5"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", "Dashed", ",", "Black"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.65503027475121*^9, 3.655030277426343*^9}, {
  3.655030350105337*^9, 3.655030403788302*^9}, {3.655031278358736*^9, 
  3.655031280330571*^9}, {3.655032617151976*^9, 3.655032643897114*^9}, {
  3.655032988219947*^9, 3.655033020434202*^9}, {3.6550331981684103`*^9, 
  3.655033220556123*^9}, {3.6550335950621843`*^9, 3.655033611778617*^9}, {
  3.6550349833995028`*^9, 3.6550349972775097`*^9}, {3.656401899646471*^9, 
  3.656401905036457*^9}, {3.676653487352042*^9, 3.676653494568853*^9}, {
  3.676654496981748*^9, 3.67665450333738*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 
    LineBox[CompressedData["
1:eJwUV3lczF8XnppMy9Q0kiShCNFCSUVxrlCJViJJ2rRSWSNJSFqIXyiUJEsh
7VGh26ZN+z5rU9O+Ke37O+9f83k+995zz/Oc53znXHkHL4tz/AQCYe0yAuH/
v6/9HUhqTjf3fdte6XjMox/HWg/uOSl3Cuy6VooMOPRjmnHoJTk5N5A+umWV
rXU/9jE4RVkmdwOOhE88azbsx/rFyGZqfQism99xWUKhH3+9q3FvZP1LyAsj
MPIb+nAeqWXt37RXMK1s9EeyvA/Xht7IHjoQA7lbg0cP5vXhfxF5Q/0ubyC6
QHT1nsQ+HGOukPSvJR4WExbP3/Dtw+32yVJD6z+BxF07r1PSfbj/3ZLjYO8n
uEnVLfIh8853maUNpH0G+hH/A5cXe7GA+9iR/gNJIH5eVZS/sxdvvqR9p8cl
BTKYEdEBX3ux5v72iZGWdHC//mDt8j29+Ka5h93A+hywijKhEPf04MV7mqvb
HuaAFN+tuOtbenDAN776+pkcUPr1bkWZZA8OXPPiQG5DLmQY7ydPDHfj8K7i
zSEPfkLxRk+z0LfdOO7GuqHNfzFcCjrt/mOpC3Nre3XVzhZBRVJvsejbTqzg
brL6y/MimNjrNzYV0omdiZkTCpVF8GK3IDv/Uifu3XU7WXp3MRh3pXoPHujE
g69WyhFW/IZJA0mb5E4unnTSI9aUlEBN8qNb8+u5WHgmuvy8agX4fLCvLPFv
x9oPaL5G9hVgYKue4neuHbuuXKWs+KwCpA3D/0gfbcclahHh3JkKcGm10xJY
3Y4D3YOPWf/+A0Lr5//7ksbBBOYVloFNFUzKt2/M+tmGb7Z9vL78UC0c/iT+
y/UoE18svP1w8FID5DESsi6MNGLV90/rMpNpIHtSokuyKRN3mbjKtmlz4Nst
pSm53DKQLDmv4H+IA/9WGP5R21MOensvKq+14ABF7aeSVG45xCn56p724ADz
9ap6y5wKsBF6aNPymgN2+71cIrMqob4gJaaGvx1+17zIULCohTyNKdn8ynZw
ujgz0LO1EYa+zCmcpbVDdYGY+T7nRpDdSFBZ7GoHkcHRA17xjXBjufBe3aV2
+MHS7baVaQKNYZkz2WodcH5HzBsXoWb4nLDvdWpkByAJIiOd2QJRMkFr39px
4Wf5IKpxYMAktzrBxJMLQRpyT2RiGXD86yr1+ZtcENn99PsWGgMk0Cf9k1Fc
iFC6K3vfhAkPz1V6iVVzIXFRVl5HkwUBqRKFN3Q64c/9vHDyDBtc9d84W0h1
QYD6tTV8Cu1QIt47srSxCzYILjaq7G2HTbQdN7+qdUHti6pmtRPt0OFR+FjI
uAsyf7wMynvQDjb/dWXn3euCGK99Lh297WDGVCIrjXYBcW0lWvGuA3Zfyk4h
VnbDpU/JFrITXKhd0rG9SOsGP9WTuw8LdYLzIyza1t0NAhSnHfprOiEiscQt
l68HXqz8ZpyCOqGf3bjxolYPxPpl6GuFdELMkdEodnwPGC5IKPdQu0CddkX/
aGoPuG4QuDwl1wVlztPjOb96YFdtDrdhRxeM31kyf97aA0sxEcdGTLvAOFtM
9CilF0IWv06lhnXBosK2gJwbvSB1jr9q3UwXPEv/qrrlQS/ISCW6NS/rhm1I
jfXsWS+Itl59fUKiG06c1t7jndILLT7LxlK2dUPKf/rjm7t6wUhbIDjfqhv0
11fEP/vXC5khOmLfHbuBmWRszk/oA+vuPfeveHaDUNnxZJZMHxR/d7p34F43
2C06uD4z64N+/qrDyp+7YTKsW4rftg8MjqeOHc/ohoer3X97efSBypZnggd+
dkOOxsUNR4L6gBmcmOZZ1Q1mheO12U/74MMJlYEvTd3QbXr99ua3fRBz4UzT
V1Y3SHjcZvL97APdw5mCS4PdkDjNH+ZV3gep4eJTxuPdsC8oaDeruQ/q3e90
2c11g/vbR5HZo30gm/tkRb1QDxS1RJt5bemHPCMrWZZcDzxzsByf2NkPpxSv
KQ5u6gHnIcoLP9QPKYOP2n9v6wER4t22kFP98JjlyGzd2QPMRzr3qM79YDG/
jLNcuwe+Sk9sjrrUDz4PPCRX6vaAmaqr5/uwfhhW64i6caAHNuTISyi96Af6
t51JdP0eGD/AyEp73w+2kn9uLjPqgZLqZ6e00/rhedfp/pmjPRB1ymQh71c/
nHcWZn435fmgU/DtoYp+3jmXXWDRA3u8Cg5WNvdD0HlfxuPjPSA669trwe2H
tracjE8neoAdqPGQ9rcfSLfF3z+06oFU8eHtdvP9sIXZGqFt3QN3XyU0dAsN
wGaRXuevp3vg+CZ7nwsrB0D9fKDggE0PbEqVWTMuPwCLgR42o2d6YHJPY56v
6gAM/q4zzrftgbLfjxz4dAag/4xj8cmzPfDKzIAUbDAAckKHPn3n4fMMwmfK
8QFwo0t2t/HwPudc4+d2A3BtxYBTLQ9TRy+PrrkwAAW91tQQHu64qfI8/sYA
qB2/3CDMwxmkHu2tQQPg3o5fWvDuC/wvjpkSMQC9vodNHXn5nJC1DtB8MwBR
mlEcHV6+igkrFH59GQDDDSl7mDx+s2pVpQeyB3i8Vx05eKoHKn8GeVQUD8D0
2aalyyd5fWeAxM3rBkCm5qKBh2UPeNfPpLewBuD9vknqtmM9sP9Mxgnb/gFQ
Cvh7JNWsByR6z892Tg6AyXrP3gXjHui8tDnWgzgIekqCLRJHeiA4+GXXddlB
OEi57hVxsAesVxwLWVIchLb3qxbmUQ8ox4qqBO0aBLnvDu9V9/ZATcbtK09N
BuH9or1Yj0YPxO3bLS1zehBUzeS/X9jRA5fK//2IcxmEne3vjH4o9YBU2zli
csAghO3kX/ZFvgd63dYnaDzi7d9wSNpYtgdyx1uNfrwcBGu1NcNZUj1wRuRo
RFn6IFzhuuUzRHpA9fkyTVM8CE+25X19IdADBDlMa/ozCHdO24LsYje836Uu
z+0chNnCq1o+I91wLX+g2G10EFZutHxq0tcNBkc+uI4sDMIWHQv/wfZu6LeT
Tl2QGoKBsPp/N+u7Qe3h4j7pw0OQ+XuC0pfaDepu805fTwxBfVP+0x0J3aCh
Pxuq5zQEBzT1bmm87gZNwmTz+dtDULdXNfBicDfoXhnyLMgagrEynZz807z+
NR94dqJoCDzIN7MGTLsBVPtyB2qHgOqwpNVwoBv0ejtJUoND8OJU70gL73tl
aMOMdd8wDNThWKOciS4w2k0vXto+DNlu9mHlPV1wRKq1/9neYXiuefZLJK0L
TGobNLHVMMSJuZa4/OyC4wf/VK94PAwj4qWGPf5dYKecu/hzbhie+C7cvjDV
CQ7C2QoWwn/hYuuzsuNdneDYnWXUI/UX3n5SM5ut533v49Iil6v/BW3jLc8D
vnbCeclPqs6uf6Ez2+D6rbOd4DMfZSve9BeqVQntJ79z4TrteeD7jr+gUNWs
u/MtF3y/Pf28e+QvtJfEbasJ5cK+bIO5tGUjkN6/9fLhM1zYf+mAAVNuBPpy
80ePLnWAQfeeth0nR4B27AL+qdUBzg2Ngw/OjMBzouTWq+s7IDDfc5btOAKl
2teUZkgdUPAqfuUj7xFYfvlnkVNTO+iYihztCxmBgCr1vzVe7bA9m5b99ucI
PFlDUNoczYFVodcjJDaMgraiYNrkKxZo+kjEuSmOglvSC0dVWxYcd0r6mq86
CnHeVkxReRb8t49T5qkzCmE3aH75H5hAHjNYqjg+Co37Ak6t+MKApdOrzt97
MAqd8S8Sxz7QoEfl26HxwVHIdGJ2mts3wYZbF84pjY3C+nvHTgnLNoFNpcJ9
h5lRYKkmiwU0N0Kt+9Pi2mX/wH9n+9Zko0bITfA+8HXdP3hcIKq4YUcDPJRX
2u9s9g/Kvf+7uHKkFtRWxum2ZvyD9ZbPA94+LYOb8yE7f/qOwY7sXoPIlPdQ
fcXxme+dMejNXbNTnRgPckO6E9rBY5CPj5PFvsZCMevvt6znY8BJKVu1bOYp
iGLLPSmpY0CoM8hpkD+JY+/I74/v5u13H8wbkvuIC0g5JsEW41Dy9Bs3aVM+
lrwdkaJ/ahwiRNjdeVX52HnKg7rMbhy648aiQq8WYJHedfV3LoxDoYBRxIHi
QmxRHmh5M3gcSOOUiIEzv3FnmJmNZ944PHzSqBx+uwILLu91O75tAk6Ea7H7
dtbjyQc2h97smADZhqnUNzfrcfdirVy/5gSkfl/3iVJUj0sGc1puH5iAiJm3
livMG3BQWdihLzYT8Nl8W2GkWyMmBWyX5388AewU2xUBYc14cvLd/NHnE1D4
388Knepm3H1BujUqegLKza2XXlNbcMlpvscqiRMg4W6vb/6sBQdpNcxbFUwA
p2qr9rGoVkz6e601ZWwCFoydjUtC6Xjy3EDG7MwEUC6d225fSsfdzLOPDxEm
4ZAbzecJkYFLKgz1GaKToD68vSHBl4GDPspkkjZPAs1miRztyMQk27zHZ6wm
QeoGu+DtejaebFT3SLSdhNxFQjfBko27jyTojzlNQhbF+DA3hI1Ldj9ZCL44
CT/VXn1V+cfGQSsdPDJDJyE7ds3pn7z5elnVMgPyr0mAKL6f3jEcLHohxpFV
NAkXOkK92zI5WFJsZ0BKxSTcerrlzlwlBysY2+Uca50EnX5ry93zHHywKlcp
ZmwSHmzffO7HiXZ89IK5oefsJCSFxz8KPN+Oj4v1OiG+KfDyHPaavNOOHY1X
xnZSpiCrz3xr/Zd2fLfKi6qybQr8RU22W8+149ALJJWlHVNgQl/POkXpwBFi
rw/XaU2B6beQqQW5DhxvXHH36qEpkE6rc1Y71IELqhQmftlNwVdCmIZWSAcu
u/Bj+ROXKWDq6OkdfdmBa8UsVB08pyDoWH4V36cOzDG+7ULym4LSj6mBR0s7
MKGaRjOJmoLr7R6sY0sdWMjTe1IudgoO3FfZbSfKxVSK4Iqx91OwRzYwTHg1
F8uZaByNSp+CSrLERTU1LlYcrnB1y5kCzf/MtFJ0uXhHuP19nfwpMNutY11m
wMVQHZ7XVjUFNw0Vdvyx4WJ9z02MtMYp2H+rUiHTmYtNKD+n7jGmQH3drRlN
by62Nenbodg3BQ15ZIbQXS52Hr5tPPt3Cj4KFmifDOViz3Ap98rJKVCu3SW9
L4KL/asPvPMWmAblL8ErGuO4OMiTjvXI0yDxZOzx3QQuDqdcZEpKTMNgL5iW
feXiyGTBmW7paVhUzyN9yODi1yaxK3PWT0PGiYoL0jlc/H5YQz1s8zT4f6/Z
uyGPi5PC/5icUZkGZ11j9cJCLs5UdfDYrjENFuY0oekSLv5ZPf2AT2cafnE2
3Smq4OJiz8fvG/ZPQ8UhgTMK1VxcSdlc8MFwGjw13exk6ri4Mfkny8d0GuI+
eJt/aOBipsmx2cMnpuHka/vp4iYu7hzuk5I9Mw261PT1N1q4eDA8YOew4zRk
x4s8K2jl4nHVVWb57tMQ7GGkEEvj4rnqr+cjLk7Dvi+hbyl0Ll5XZx998Po0
lL44VLyCh/UaVlZM+k8DqfCcRypvv3NT+XTifd79K7nenbx4oS23tpx+OA3F
VxpTU3j3JdPUTog9nYbEwUvCEs1cXMfoCsQvp8GsR/Y0uZF3P+tlxsW4abA6
dio4msdHmmPcsTFhGmIK6VcLeXx1O/iWN3+dhtTbd0UC/nCxXWcWBGfy9H/p
uL2xlIsDu9089/yYBk7P75q8Ii5O6F37erCAVz/CVhpgLq7or/sTWzYN3ooG
OidzuXh48P6sWc00mOyR7hXI4mLN0aGTWcxp+HdzanzDJy62Hnsb5MKdhtZ8
vYNP47n41oRl1up+nn7R+T9fRvPqMfNLwn+Kd5/ijJzbQy7unbu4f8fiNHzc
d5SiHsjFooubvDsEZiCGJqj4300uPsYfXqUvMQP8qg8Wlrtx8TUBvflp6RlI
1PmvaudZLn5Fmtz2Zf0MlB16/m/gOBd3iNgGi6vMQO4fOf/1wMXeK1QPtBrM
wOwGzbHnFC5+trLjYqjJDNxuvpR+no+Lv6+KjNO1nIEk1T2h9LEOvLhmcSHO
YQbmrmqs8GvpwI8UqrPdbs1AZ0gFP4PXv6mb7/asCZyBfYaGQ568/m5U1JSq
Dp0BqdpO0+jrHVhWJfay+osZCOg+bZNn2YE/7/JUnUufAYvKl5oa5A5crbXh
zNecGah+MnclYqod/9vdHHY2fwZcXvpuC+O249379vUVVc3AKF17m3FuOy7T
p7x/2DsDd4NzT8g6tuOuk8mr162bhf0Tbk804zn4o9VCoY3CLMS8Kr67KZSD
XU8dPR+9bRYiaA+h4CIH91v350lrzYJ2zroIAuLgkTObnVaYzYLImsrvFmlt
eN4xNlno7izY/ftXuDTBwnlOQycNgmfB8+DdOy0/WPj2OV2+oPBZWOH8ylHq
Dgvzu9CPEaNnwU2/369KmIWF3KVmFjJmYbdGyIG9kky8wjv8wFjXLLx7cffJ
cgodN3qzBtUGZ+Fmsnl7awUNR15UjvT+NwvWySrfpR/QsPTlit6hxVlIenOo
irTYitddI4X3rpoDs+annrirBW/z829lHZ6DNwlT+cWvm/D+YM8LZV/nIMNo
XL4/pxbLpLedDM+cg4ObPphdta/F4wwzveM/5mD3lxlWpFAt/rh95ypO2Ry4
P8nqN/pSjUVbpvKnuHNwpvqNsVXzH9y86Y7kFpl5WPFTJSeCXII9ip7+uB80
D0khl37ZbMrEzxezhQ+cXYCHlW9Ph339CaJbfns+P7cAwVtuF3yWzINA07qG
Ho8FCJg/oLX8JoZLcX2vH15fgL8HLUdLNxSAiZ6MevN/C7DN13ZepbcISEE3
rd2KF6CVtMX8m3U5XBfb9+Xx1kWQu3uA1NtWB393GVE7ti9CbfX77Ljt9eBs
e+KqhuYiHHwl1tfpXw/HUzyBprcIlk1mOoKyDaBm/qZhg80ihHmxDa+bNUL/
M8J8VjhvfdLVTSuuGex/idoLPV+E5g6Lpi89zdDaJV1iHb0I1CbL26GqLVCi
qfZkKWERFrMEwv1zWyC+1V7hcMEiHM7MURP50wqnZYuOMscWwUh6l9RiJR36
L4z+y5pdBM5b1u794gy4jte/fMy3BHtrX5xNNWNApINfl574Eny5ORgsXMeA
+sRd/p+2LUGCtpyNaykT7GcdFe6pLUF17tK1Sn4WjByJqLDRXoJTjItVRntZ
QPk7LEXVX4KMnNcZj1JYYLQrMeWa/RLUP/xg9y+YDbSgZksz1yVwOtyrNPyT
Da6tAvNbvZagzCuENfaXDUE37Q1ZfktQ8Flz/8pjbVBYINN+4MUSvNq0UP2L
xAHzFYcfrH2zBBHdt/jKZTnAcfJRmfqwBD8MSyvN1TmwKNh443MGb93PoKj1
NAf2mDySWF6zBNdOTq/8kMiB8jc/svubloBshhn3czlgNdpnW8xcAu7X2hLW
Hw5cfab/xad/CbT9zsiODHJAoPuKufnoEtAF30p/mudAhNa7qW3TS2Bf03Cm
mdwOVkNL8n/5Caj6V8CKMMV2kJNaNXGaREBqOnGayzXboWefalmZMAEJ3xET
Ej7QDtee2HjGUwnomfOvw0dOt8O+nMv7xSUJaIdffvgz53ZY1hEq6beKgD4e
+6BkfLEdnu3MybVcR0AdkUx9kfvtYGNT+6hQnoD+2ej8Egtvh433e+y2byIg
SvHHm/6R7dD/dXFnjCIBrW29KmwT2w7pzSsFhZUJiGoZ+e/Dh3bwXVKmX91O
QCPmz0tPJ7XDfsWDXzvUCciwMmHtrfR2EDI/HWCqSUCxKzLChbPbofbGpWM/
dxPQCknLHMKvdngRH7J5614CkggYRA4F7XD2T9zMc0RAsq1xVSq/22Hz+PdK
/oME9NLMXdSxrB2GZWveeBkQUMmz1Sl8f9rh26HuS0wjArrmfPa8cFU73PJc
OHTYhIBEZRqXblS3w8EoydXfzAloz/Di1mM17SCarzS4wZKAevedSX3Gwx0v
zctuWxFQYfW9I/t5+Ptln/fM0wR0sV7M+jTv/EPj1wG7zxJQ+tL39I7KdnDY
UmQT6UBA2ebjO1oq2kGLr0977BwBGQ39zdTm5SfKoKw0c+Pl3/5ioyAv/45M
jdGk8wSECt856/H4fQ+3rhL25um98b/z/T958V0DPjlfJqCA/nTFpe+8+Hof
7xddIyDGdbWnATz9tGQr7eV8Ccgqm/rJk6ev6OTo3lu3ePWd1ThfztO/o2aV
DD2AgLzTXbhPePX5/mnvpGYgAbWQbWR+8+rncCYkeSSUgBoRn/gVXr21tVJC
jcMJaFCkdn74ZjuILW9y/vwfAQk4vhdp4fkju1huvdMLAjJz81j7l+enR7H6
c/nRBJS05oLvejNevOvnW9a+4dVX8WXCL57/xJSzH7d84OUTNnPq4FZePsvY
HhqfCGh+26uzKmt48dqIhv8lEVDBxgOa90V555+aEo5kEJAm58Lju0McyJ7t
9s7LJ6BZecOYX7x+Cm8UNV5TTEDrTb+nbY7kgGOy+tbrpQTkoPAmnO8eBygO
/u1q1QT0rTnwJoXXj47lKy0+MAhI/ec9o6cCHNB+p6PK38ar/6jyfjVGG1Bu
2Yuc7eD583nU7JakNsje8bVQuo+Adl5ZimIb8dZfHNz5cJKA9qkL1T6/yYbO
i+7ifTMEdPCc/OimQ2zIOfJk4NAC7zx3evtXMTY4LTHeLRH5UKr5C/OEaBbk
Ol+WvLycD00LT7te/8KEc7viJ04p86ErfiOK8jF0CA1fKX5rOx8yWVQIT7Om
Q3JPsGKcOh+y02vYdlWaDpMvvU53a/OhykCtra//o0Hwom7BpUN86ITRi0/v
fFvhc2nLwzBbPnTmRG7d3q3NMHxKTOHXEz70fou1bJJgHUhkBOzlPOVDA8Oy
kdGptaApOn6CGMWHlotGXxE4VQu38+ghh1/zIeWTLz6+NKsB6sbEv02f+NC2
ayZLAncrQX1Q78dwIR+KrvD4WJVbAj7+1y3kJviQfrYmljiVBYqDfqIPpvmQ
c2Z7z9rkDGg9dadkaI4PyZ2q8XfhTwftXaF7fvDzo8pl5PIh868wPRC94QSV
H2n/N5ash9+A7yn8L0yJH6EZhTAdjUjsr0F6OmXPj0RUDLu81uZj1XgRY9tz
/Cgssdq4YTgfs8XFBX+78qOO3q13QnABhoFVNyO8+JEBoU+00rYIE+K3Oqrc
4ke99bff5D4twXfFjXc6vuBH06W2KbU1lfh+/9OG6mp+ZLatmHhSqREHtnRV
zNXxI/Mkvl+eN3m4WKtQsYkf1XG8E8sqGvHdWEbqXQY/YpiEFmi6NGF/i43h
mr38SJx2q+1jZDO+lptuGMtHRKf4vRX3V7XiqwkC6I8AEW2p1JGSotLwlWcn
tKYFiSh7rCZq0ZyGL3nObrKgENHiw8SopXoa9tqgRyStISLx0DMzPuV07Bpa
9+uCBhEFPPYuEQ9iYhefjVmvtIjooYZW/UA2Ezs7XU0q3UNEy7z4pDP7mdhp
3+po+f1EpBW26TPhCAvb/7O73mRMRDGxI+dMF1nYri3di9+ciG79gtsWimxs
Vyngsv04EdUD20/NnI1tPyZahlgTkbXJbNbNN2xsbT2ivteFiIbzSqzEVdvw
KQO9be7uRPSMHfgAm7RhK41n8lEXiEjTa0PlXs82fIKiTR29TERy627cjP3U
hi3nQgTX+RCR/cV147d+t+HjvYxFI18iipj6EruJ04aPFd4eeh9ARNWOT6md
QhxskVLXWXePp9d8/g47SR6O2chcDCKiQBOX+r3rOdg85GqDUigR5VfI2/pt
5WCza6UVVo+I6NPl83prdnKwqePqwvtPiGjfk+Sx1bocbGLmkZP+lIhMtx0a
9DnIwcZ7f6W2RRJR3KlHSRpHOfjoNvFE0VdEtOL0cK7pMQ4+VeaVuPU1Ed3b
Hvb50ykOdnauTdSPI6KXf2inXc5y8GUBtU+O74jo/u5zF4KdODgg/r9PAR+J
iFvodU/UjYMfoX+fXn/i5S8/ZzB2noNfsS0+5yYRkYBfrbuuNwcn+GV8bknh
6bEr+G3PJQ7OlJH8Mp5ORLvu/pcwfoWDC7KvfFn+jYh+1eze53iNg6tPNH1R
zSGi6+MZyjt9OJgxvivpyE8iMldej5x4uDciMskV8/Rpe3Rkkrd/YsdU0v1C
Irq9U1Sx7yoH89ec/Br/m4jOnvuYqcuLL34h+ysuIyK3Ic/mEd58L0tencz8
Q0Qz7oHXl3lx8NZPN5JnqonojNWqh74eHKxpQE+WqieiNUFeQmYuHHyga0/K
ziYiWn5mtP++A0//e9EpZq1EJNKzQUv2DAefkZ9PucAgIurr1EmJkxzsjm1S
Q9lEZDB3cbe7GQf7nPmVmtBORP60Cys3HObgwLm1acWdRHQomP1xz34O/u+l
f1p7DxG1p+2iZmpzcKxWW9piPxGlLq73Dd/OwdmX49K1R4losix6ucsaDv69
nC/DcpyIwuYrUs5RObg+xT7j0hQR7T9Vvb1EgIMHBzZkJi3w/O17eOp0Sxue
CbmXWU4QQKG3Cxo9frZhkmJnZjdRALnyP+LTi2vDck4fsuREBFCexZuzB53a
sAo/6dteMQHkebdQ59LBNrwnzvmbNVUAaStO/HTbyPMzc8v3Z1ICSEX28uMc
Fhvb+wZ/T1stgGzNW0dW5LCxp3Tf92pZARRDu71K9ykbBx//nC20UQBlCkyc
nT3Axj8rlXP9tgsgt0IfM4soFi53f5T7Ul0A5Vrun9zrxsLNQsO533bx9v+V
IvDvYeGRgyk/RnQEkO7VXf6rW5lY4ZfaLydDAURgBT3NJDHxo6+a+UftBRDb
22if1nY63mynaP/ViYffFKcJ99NwnoQMP8VVAB3+c/jy+3c0POKzcKDGUwAJ
cAPK962g4eN6xaXmfgKI3i+SfqazBcu2mNeciBJA/pIepjvMm3BWyAHv768E
kIbN1CbKbCM20d21XDpWgPf/OiY38LYRB7yVPkZ7L4CGet+bpg834E6PtubT
6QIoOt5Yr8evHicRLrDtqgRQ/glzxtG2anwow/Z2Qa0AMuzqvkWXrMbsc2Zy
GxoFUO1yHbVRwypM/bPTgUsXQFeYVbNtSX/wleezXed6BZCE8PCVBqcyrLMt
eMiduAwdNZ+oZ7wuwBXH3s1f2b0MWTU9jGgbj8bp9zvo0brLUMD3qPL6g8/x
q+/yOYWwjOcnYH7d8gi7r4m7StVfhgiWXOVu4jEszI0Z/mKxDBneCunc9fwl
GF6K5HR4LEO1x4wHU7Iy4PeTkGKz2GWodfS+RFNRCSQVlsX7vF2GknNfvtgR
VgrPxgXvxL5fhn4F6ZX5mpeBk1XQ3sHPy9CquQiJb/RyEJC79+3B92XI3Wws
t4RdCXopfol5tcvQpdW2tukWdbCt/UdQV8MyVJxVdzPjC+//esWck2jLMsR9
x1boJNZDx7Ub8tasZeht7QfBorR6uLPv2quJPh7f0lljPmIj5Fd5PVQmkpDX
i8Mawz7NoCGJyFEkEpJPYbTJlzVDojU1lE+EhHJl4sslV7XA457UB81UEvIl
vH6/Ka0FbPn+3Q1YR0Ii6jcFrzS1Qr1BId+APAlZ+H/4I7+GBvrhEQGWm0go
Tmmc7HGWBiprdvpvUyah34pRDphLg3mNKzcad5OQjX0PZYlOB++bB6f37SWh
wP1p7atWMqCzQNLnEyKhFM/GpiRjBvwxybrib0BCJTeOc3VzGbDv+f2xXiMS
UuX/J642zIB0huWlYyYklNE9EvhUjgmvXCe9FC1JyKxg47HIACZQUkqGI6xI
yPreOpcdyUy4OxF5YeE0CUkee7Bbmc4E97taHvUOJCRwodR/rwoL2GWC/brO
JFR8iXna+DgLLMRbXRPcSCi83rwy4wYLdsdcd/bzJqFUnaJdvpgFSR08Z14m
IVtfjmlTGwvktq52Mvchod4LFHRrkQXPvPo6fviSUPf5gjqvNWwQ+pZjv9mf
hKzGrHs/a7LBbz6E8+QOL18fm9vKZmwY0bM+OxdIQtcFXn7+58KbD0O2sc8F
8/R6eS5y7hYbWmtmbWrDSGhkf9mDQxFsOCr1h7HnMQm19H9gVr9nQ75NtPWH
CB6fvmFyZBYbNN550MQjeXzVKj68LGZDQp+Ole9LElq2Bx9rrWODzA7Rls4Y
ElJ8wG41Y7Eh/BrT0jSOhDoae5fz97CB/1dSY847Hh/ulYn+YTZcI946ppBA
QqhtxTORCTb0HzauD/9MQs5WV6TtZthg+2St+cxXEhJsvlfaP8eG+uahGsc0
EpIaDSd8nmfDobV5JtWZJHR1/uze17z1bMfwKu1sEvLcaSNRPM0G5c+2R9/9
IKHNHm9U142zIW5E9Y8YJiGnA1I2X4bYIKm1dPh6IQmpN0Te9uhiQ/CtmrKO
3zy/VU29sGWwYb7ojYFxOW//ms1FgTVs8BbxLvleSULDXdoa7AI2cM3QoQ21
JPSUGrjXI50NJ6KoxQ8bSChb9tMR5bdsqGBx9KaaSejn1Y/d8uFs2KeQVmBP
J6FG+a60ozfYkO5+B1WySCi28eD5rw48fR3syja3k5DW6qbVP4zY8O0UmN3p
5PknoIG4XI037xsunNUcICF64lzyy2kW7EHMnifDJLRSRKmgmsaCn1o/vAZG
SeiyBy3NLIcF+Ztv3I6bJiHHKk4/uswCvXVWgnNzJDT37rx5ujELilZqPbZc
4vVndHP9tc0sKBGYiBUhCSLNNy5+hAYmVHV4511ZIYjYrZ6nTaWZYEI31a+R
EkS+F3Y1/9fFgNo61eqtMoLIuz85WTuNAY35gyy2nCBSzn869+sAA+ixrguG
qoIo/F3QiklLOthEGtx/pyaInFQFaZ+k6MB+tFlsUUMQSYdphtKaaNDu1ymb
oSOI0u5LH8k1pUGvtZ3u2sOCyIpZV9Ol1gruFlDsc1QQ0QhvapjdLTB4eN3R
elNBpHUpy/7Cqxb4q808/eCEICqQn6vxWGiGSSmrm6OOgqgyejXzREYTEBtM
c3/7CyKyUCRzsqMeAitU9eTuCqLZhFPPPt6rB1KhWIXvfUG0dlevku7GehBJ
+0Pb/lAQvUzs6VE9WwfUxwYzL1/y9BAVuhP3vAbWHQFtz0xBZPPtK9/JwTIY
LvBYCP8uiJrY98WK1pUB1n5RmJIriEYce/f0m5aC3ebRo6P5vHw3eno+S/4N
8Xzv7K9UCSJF8RpSkG0hbMkmhfl28+KnnkyQ3vQddmyqZgVJC6HsQ1p/+eWf
YkLMbHzCGiF0fXPkoxcbX+E6iS2uZeuEEFVq2R/7iDh8iRDwT3iTELI7V48/
PUnAWQw1wUdqQujJFouEbXnpeE/E8x1PjYRQSjYp8OTufHxgyebeGz8hNNnY
fZagVIXjQmX6iAFCSGyHx63Xi1V4fmWries9IdSRWcnUq63G35SPyaiFCqHm
WMucb5q1WNH6cFphlBCqtZ2pYpbU4cAu0qot0UJIdIjMElSsx+3exX5hsUKI
8v1U9NKDevzqARge/yCErmgNxew52IBFs3a1daULoY1OzwYUvzZiVzR20Oib
EDp9o0mLKNCEf/9J/ZycI4RWNnwn+ZzivX86lK755AuhQqL88hWEZjwivkFM
uFoI5dT5dF3XacFHo9suXagTQt6Lg0W+QS340+bXrXWNvPxCDTV7a1qww17p
968YQkjFfvnbkTOtuNGdoqPcJ4Q+8nt/UXSm4R2Tf+KeDAohGa+F6CnevPLo
Tghp4q8QehOPrUQ4NKz/QqD+16QQUvpSatlnQcfxGwu1NswKoSG+0sGkEDpe
Sr79OmhBCD3coLYYn0fH2b9nXU0FhJHTMf/bUhsZWNI8uzpDUBgVrJhXe2jB
wBeZVzWkycJI0qamUyGAgbeNjSxxlgujk3e1NqQ1MXCQf/K5QyuF0UxRTPfr
BQbmCp//80laGN1ZiF0ft5GJY+R6Ii+tF0abFpSLWt2YePrL+/nmDcKoW0bR
TTiUiS21HBx0NgsjnT+75g4kMnF64fqyN1uFET13rO9+MRNTTFgqAirC6Bbh
U2klm4ndaa+euu4QRu8MQw2lppi41MlqpnKnMHJmzOnZibGwwsjKs2pawujJ
lbqURHkWDrjZUPx8jzB63x32eWgnCzNJ/22b3SuM+O8+u6hykIV3R5g8sd0v
jDq1rzk7W7Bw5FrRycKDwsjohiQlypaF/yWWn95iKIxsv7VR81xZ2ETjQUHY
EWGU/UpQh+7Nwl/wwS0jJsLoKvOzX/81FhY6wv/ouIUwiv0q0D/ky8JOzfhf
tqUwkimM+sH1Y2Fqe8VzrpUwougeN2Dx8I+BJm2KjTCqzrGnkW+ysPMkh6F9
VhgFnSze5OXDwhJ8g/6ODsLI1eDGPOkSC/8iT8mHnxNG22ofHm5wZ2FXKf7f
2a7CyC5GdWWjPQtLyou5cj2E0eTJ4nvCJ1kYK0mTKV7C6P6L2abLRizsrrkx
WfuSMDITa3RdocvCUvtVzR2vCqO749+yepVYuODI7vFH13m4/rrF+GoWPn/i
YFT2TZ5+rq6jmiQWlrY33cP159Wv19I+bYSJizysWWJ3hZGc08tHTjQmlrnj
vdExWBgF8h88eeMDE5eE3Sx5FCaMbtzdaM0KZuKLkUFu2eHCSEPQqNPfnYnL
vsSkiD0XRgoFN54GKDLxlW8JFtovhNG81yn+TgEmXl+QPuEQLYx2Nq17GNbG
wNeay3Sy3wqjf0LrfiU/ZuAN7Q3sjvfCaFoi8T/VcwxcNcC+I5bIi38wmjGr
zcAKfBOlDsk8fddutb/LoOM6JfnjYj+EkbZaiWmkKB37aSpPaeUJowM+2zYX
NtKw4n6tVw4FPP67j3iYRdOw/wljzvdSYdQg13Pk7UYaVr5z47xDozDqDxyM
uSrfilvDAsUftQijNcK3bFeyWvC9yMfp3+nCyDqfdVYjqgXTv3yYFm3n9Uex
2V2CYAsObq4L/D4kjMbLnEIONzVhjXbmlo4RYST+n16j9f0m3DbQUyE6zvM/
37lvFI0mrMm3SHWYFUZr/Y1/X3zUiLlK216LCoqg6eCIvvQdDXjfnbtZ9nIi
qHkGUhl7a/GUboy930YRdMZ92puSU4NTp7PEojaLIL5b42+9xqvxRu++c5XK
Ikjwyybf2+eqsNBZMymt3SLIoBhpbVavwA2663xELUSQwpXtnYEBRdh1Okf7
+z0RFBd+p6RR5wOWz2zorAsSQYNrXhLdXr3FdK+hJ4MhIsiVPW+c9zcaG/fI
9ck/EUG1l/9aXy4IxerND14+jBFBT270rXv74DEsZFjO2meJoHRfqsUXr3SI
8Br9IdojgiR3TV5X31IKLRAj5NEvgpR+FbHyxcpAlmpgWT4kgjRk53yu/SuD
hNSY4fvjIujKqTtu4t8q4OeogfwSHxltDfnSIqhQDXyF/y6cWUZGt/9mFbFn
qkE/4nXuDyEycp9YumRWVQN16mPHrouT0T/xz8Z232qh+3Js0KgsGZWNwxV+
/XpQOni4wVSOjMy7AhjeH+vBW3J8ffJGMtqjqenksawB5jIP57hvI6NVn634
u/MagDo5PsDVIqPK7RfOr1/fBJYlb7T1dMjIe2mDsuzlJngVaXQ/bh8ZZQyc
VHb/3QSbtOLWnTlERvveCCSxnZphz/Uj5s0WZDSdcZt2MbwFbhtOvtY4QUbt
mv2z0NgCxdJv+yNOkdFOq9JtytKtYJozec/UjowKDPwTDV61wrOQt7VfHcmo
wty/wqO1Feinjq4VdSEjQ8rx91GSNHCaffut7AIZ3R9bWTQaRINPFUeJWy6S
EZIfFpb6RYPhV1Om96/w+M1dFVMdpcENHeO+/TfJiC2ylbDlGB3yyNO74vzJ
6MnQhu1LAXQQYMbfXbxDRu+cLaNzkugQ7je95kcwGbW1GV38vUCHhqPvXFc/
JCNdlWsu4hsZIL3WJMvnMRm56PpnKuszwHZomq85goyskjuEZVwY8O7XOxON
SDIihBQcbLzPgN5HJtERL8noXPsuT6t4BqjazvSMxJDRxn0ZP979ZMBl1fca
pnFkRPl45nFGIwOyF03ufH1HRsrmttfv9zNgoXqmipxARpojGjtXLTJA7817
GffPZPQgYNlnZ3EmBHuZupR9JaN18R3jF9fx5keYzdicRkZHz0laaykxQYL6
gXA/k4xig06bZO1ighXH1Jj7nYzExNWu9u9lwuvU2Zf7f/D2m/K/bTrAhI6A
D91v8shIQcWt4aoBE67VvvYuLiCjRfWAut+GTBCRi5ztLSajyR+Wb1bycKxX
eKBYGRldcDdkOx1igjoOoqj/ISMbGuF4BmJCCeX2ixPVZGQR+LCfsIcJ1rY+
G27WkRFnw7VUYzUmDH/1SnrTyIt3idH6cjMT7i24aBa3kJGQZ8CPrtVMkDa2
y++l8/zc2daoRmZCUoyVkRibjEpu7S7xn2UAGjRrVGsnIyzx2rKqhzcP6xy2
PdFJRoVuYxfWNTDANWx/r28PGZ3WF1h/maf3PH33pTf9ZGRdc+N15TsGKPhu
C+odISMJiU+Pnp7n6V++gSo2TkYdIrLyAiYMOLp6zSu1KTI6vt76920VBlzJ
Jif7LvDOW7+Vjuumg5CQgPYbgihS2vpF/HA+HWJOzhcUEUVRRODZhGUv6PB7
crBJVEQUPfm0kVG0nw7W+l1n1cREkfuRM9yKFXQYfs7qs6SKolOGZ5xGeO9r
qV3VC7FSoshoE1vznT8NnC+nbFLbKIoeVq/NI8W2wmxhQorlZlGk/zxb9ax9
K4RLxO323SqK9DaZ3/23oRW+pT0xLtouimJI3Hh6XAsIjly8aqkripyrK2ZU
gpshBtyXbgAvX6ekX7S9zbDjsUNIrJ4o0lJc8OkabQIr1WOvewxF0QrCXK2a
ZRMkntf4fcNSFBkmXVujLdwIuj+VTWOtRJHKsaF0v/QGqCVvohWeFkWWbz5f
N7FugJnPK4fIDqLok5PPxfQP9WDUNykZ6ymKdCzjPu5QroOBczlOhQ94fF/G
rSbP/wHRCr3H28JEkW7s6Yjrkn9AWbUyJyJcFO3L6lR+sK0Czk+yKY7PRdE6
waieFtMyGAwSyCG+E0XmVJOd9+8Uw2CCqdihPFE0T+WLstqSA8N9XVml46II
JR9OM/Z9w5u3vDjbp0VRcM389k/t77Bq+rTIizlRpG1VG2YvkIg9fcl2rvxi
qD/gRYavfCoeFlETEaaKodmb5f4yxtn4r5KfrZGSGKqtvX87YFUxpj5ZFpKu
KoY+PH2yyZLyG+8YD8+QURdDmhWJ6/YRS7D3z7dCA9piqPqR3cp/3aV45Ghp
epi+GEo8flbA8+kfPHJBQrDKXgzNtB3Pbtasw2fN+zznnMTQ4EWBXzORdbha
I795q6sYEqLFFqVN1OGkuQsfgzzF0OGDf3UKkuuxa0j5IXRTDLUf8XwfRGnE
Lefjvnr6i6FrIR/rbjg0Yn0zn5Wv74ihwnyhpN+ZjVhh1aaumQdiaPnRUt8j
x5sw531AYMYzMRQh0ax+zL8ZmwafHGyPEkOlM+R3JsXNOM9D9Tg1Woz3fpw1
8RRqwTHqzI0X3oqhrck9efxhLZgslREW/V4MuUmlS5wvb8G+MyFj5QliyLB7
oLBjWSu2ytcq2pwshkaezC52XG/Fpe8oSpZpYkgiosDMIaUVaz7oiriXKYbC
bnSG0bmtWNLkqQMnVwwZqdMF3+nT8D019wpKnhjasVvfsv8KDf+T3K++t0AM
8b/Z8VH6LQ3XMIb5XpWKIclZu30yYzS8D/92K6vg1Weuq6dLmo6T4mPqJqvE
kNb3vdYhunS8Jujy7k11vHi/0jX4bOk41M3o7bFGMURlWR4wukXHM0flhe+2
8Opx+sxt+1d07Lpj2juVLoY4iQHiB7PouGVFTSubJYau3DMz/FtFx/pTH5BY
uxhyCg1Lsuuk4yy6X6JOpxgib/Yaej5Nxwp5x6juPWLo/G+BgYciDPz07bbr
L/p58Rw8Mg/IMDD/fT5OyRBPH/21wdlbeO8R11aDiRExpL6k1tinzsCcIykp
G8fFkEFAjGazDgObbg9aZTElhhzczt3y02PgPIkztwNmeXrYt39k6DOwyuTO
nuQFMbR0h9v+z5CBY2gipiwCBQ3XDjwq4GHyr/ZvZAEKak8z1zHg7feNy163
R5CCpk+4f7m3n4H77j0OchWhIF+5L7XX9jCwlYvzcKQYBfn3lFbLqTFwqdHe
E7+pFBSrXDV7ZxMDa6pK5o2toKCDCpqMV6sY+MPygU0bVlFQ6avFLecFee+t
iYJHZjIUdOlzasXkOB3fa30x4b+Wgsr2ebJ1OHT874fXma9yFCR0djJFt5yO
7d/o/2ZspKAY3Y+/ZlPouPbuWhWRLRS0g3Dtu88zOk4+/GfeWYWC7r5S2vLt
BB0rsVMv3N9BQRa1d3ao7KLjxEuR7Hc7KcjK8QLtznLe+zDaPp+zm4J+cvao
VxfR8PodBmpLuhTU/Svd5c9LGo4pVo5fiygoTCTJIO0CDT8fmrpnrc/jJ1DI
f1CchiXussavH6agxIWMP1PMVhwuVXQu6igFOVlelolPbMXBEG7QaEFBt10K
xPp3t2K//xTIJmcp6MWjnfvxwRY8s0nE77wDBd0LpE+85m/B13L/Doaeo6Bd
bJpCVF4z9ubmVpd6UFCa7zPp4R3N2HGXecT+6xTkVr7lyp+lRswp1yTa3aSg
2kKBv6tTGrGNrewVf38KUhi5ZJ1m04hPPOix/BFIQfJ1H3Y2pTdgI9qt1bv+
4+mZY/I89Ug9Lr3gGHrsGQW15K/evGy4Dh/kPzx3MYqCDCJ9m+nhdXifkiQr
+TUFlRjkWCtW1mK1W5/jFD9T0I29ku6W56uxtHzLFtkiCnr98anZidhS3O26
Q5M4QUFG0+sq206k4b/LEwzOTVMQ1e+9cu7VZDydu/ZU6RyPv6AY+cOez1hY
jOwXxi+OpLedOr3w8y1WTusqWEEVRwGWlzabTVjiyzOvjBWUxBFzJPCAyadU
8ItffjZIVRztYTfZrSpOh8Ajwd69auKo0eCx9xQzEyJfX32apC2OPvfvUpMT
yoHc/WY0DX1xdNA/7w35TT4QQpedO2QvjmwebPr93a8MhHf6XUtwEkdlMxlu
Gz3LQYL574GwqzhaFMpo+2tTARtVOZ+rPMVRU5hCrb56JejX545Y+omjIa3m
Jp2cGjC9qcaffVscxX6uLrl1uBasFBJXyNwTR3Y2JNGvmbXgfu25JjtEHKWe
vS9Teb8OHsl4+zlHiaOr9/bFNy1vgMii7kdlr8SRWI/f8hmvBog9f+bNtlhx
FHGFOidZ2QCpeUaFw+/F0aXneqYU/0bIcSloMEsUR+OBWQdbGxqhkKrdlf6F
p5fopcrLW5qg0WGTkE+6OPqmrTI/W9oELHLMalqWOMra39nVKNkM3ZkSSjo5
4ojde6PH5mwzTJEIJktYHEWTV+0+MdQMMl/oTx9UiSPq9/mPkoMtcKkhtiOl
Vhz5TFQPFsm3Qvmcg1prgzjqsllnsseyFa4fHahWpIsjQR/VCZesVqi9krLW
nMXTM9YscGVHKyi+vnz+Boenv3dD4TVRGrQMzQlXdIuj084f5Q9Y00BVKt/q
X5840mc9U/t4iwZB+wITZIbEUTNTti4plgZsZ8NJvRFx1HljWcAx3ryu+Vj0
kMeYOFI8e2QikkaD8O+1T59O8vygGr7+yhgNutqedfyYEUezE9c39YrQQVfo
lFrnvDhKTNnkPLKeDkYvKIhEoKKyzJs3QtXpcC3J2+UVHxV1rA/ZkalHh/j8
+nBVIhX5k1uee5jRobpR41uhABX1vs0eSj5Nh9neSNYJEhWJ/nv2zc+JDpsX
pgUGBKlI6pbSpwZ3OlgsP618W5iKqi82ZKd70sF/069jK8hUdDw0a8Vqbzp8
2r3+ZoIoFendJWwkedGh0fhOvA6FinJlpMNueNCB4MAtrxGnot3v8pQun6OD
8rVDo47LqUhwUVtuzIYOVqEJ0tMSVPRq1QU8Y06HwFhh9FCSilD5bPSDg3RI
TfdwkZOiIon1poGvNejALKkKz1xFRcmzaXd1N/DmT8b2b4arefzJJqxzYnTQ
+PsfiylDRZ3SO6XWTNLAjjgucFGWilIjLAbOMGnwcNUJ5WXrqEj2wrUTO/Jp
kK2Ufezleip6v1v90bO3NOgEmZsq8lR08HY14VEADajH/eILNlDRk6OqtrJn
aODih0b7NlGRrjF/BlmcBhFP4qX9t1BRlAO/yqXOVsh7L4AktlLRtHXAc7/v
rSBVVRa+R5mKJmNz8x6eaAW99m3fqlWoaN1fRssr3rzqOfGQ5bCdihxO5jw+
w/NnyVpz5TB1KjqU9EtI8kYL/FPLOLZeg4p+ZJ/7u1y3Bdbpr7yZsYuKzotK
4Nb5ZrjqSStnaFPRVQe3uhafZlDA9i7KQEX8vVs79Y83gVlDUXg+oqIchaKE
XaQm8OvZ9O24HhU5zlsel/vWCI3i/QK3DlFR84sWNonaCPfsLsVXHaGigAeF
6/4l1cP4ouyre8ZUZJN4cHmmQT04vy79b7cpTw/JCn4nTh0Y0WXvfLCgorDX
PpY/yHUgcbz07K1TVBQ9svPf5qhqiDOQXaviQkVy+1WfiE2WwC/VkqiHd6nI
bpddoCEnAVSrvB/rBVKRstPSMcEr7yDOY82D6ftUlDgTpSJEjoXARO9rTiFU
VOsdIrbycTAc3bDGUvcJDzPfZx8xjML0ld4Sg6+pqPVPvEW563d8NFNGJP4N
FVnbnSqd/C8H51n85rN6S0Xjpy2Xb8z+gd8+lhktek9F4YQY08uzGLsK/66J
/sI7vydg8+iWYjw1v/rRkRwqqlP6sN6dWIlHxo6EzORSkUaRpkr5YCXu7b91
P+EnFQU9DLZpqa/C9Nb2W8R8KmriyfH8WQ3Oy/zk+aOEinzUz2izrtbh718Y
7m5lVPRYaKcxjVGHU+PFXFZVUFFVsuXWEqjHb59cPHu5iopILjYFenwNOPD8
bjOlRh7/fao7gt0a8S1Hj6O0Jl49U83zyn814mvWrw0ftFDRzivXTr0Tb8Iu
hnz7uXQq+ur+WnHqSxO2g517/2NSkdr54AO2k03YSvPcbmBT0b2hWh2tfc3Y
SKFcLbqdivz2jn1eU9KMD6yZUznMpaK0Q+amUqQWrCuhsm2qk4o2xDio2h9o
wSqE/zYc66UibZPKA+VZLXjzVOE6vn4qopxcsaK1vwWvGx6XSRng9U/7hJnM
2lZMZVqtIP+logUz1+L1N1qxcEOoeM4IFQVWT69riW/F/BU/yS7/qMjgSt/O
z+WteDZ/WHDlOM9/+7N6nw614rHvcgJFE1S0Y0Xa9ccUGh5MtiBcnOKtm1Re
faFMw50fAufXzVCRZKtB+WcDGmbFfJuunKWiT5scMwvP0nDz095x33kqb75a
qmXy5ueaUJlRxUUquuSoLTEZRMNld44ONS9R0eY3Y8XkSBrOv+7fF8i3HKU+
dXqyJp6Gc7xSu9SJy5HTbNC1jV9oON25o50jsBxluoQ3yqfR8Oczkuxw0nK0
79QRx5WZNPzuuD5dV2g5+hh1X2shgzdfHbne3C+8HI20HClsTeXNV3qf61+Q
l6PAYO26hM80HP6/hss8nostDOO20iKZmZSUUilCoSSE81LiKpIWUoQWSxRR
aZFECqVUKJWdbCFlrRxk336232/GVgmRyyUkidz583zOzJzzPs/3PfMcjY76
3YsIOJubGuzE5nl/ZdGacVEC+PinfNaEtmJvWaiIFWPnLz64X3erFXuuOv/R
lCTg+dlFv8+5t2JX8Xj8lyKgf4uJ1QLrVuwownuXJk6A9TW3vEj9VmwnOC/P
chkBW3PrTyjJt+KjUxpv5y0noJP/qzhe2IoP/jiTmSNJwOAXxa+mAwze2/8i
7eRKAp5EL9ToL2Ow/mdOErmKAFlr7747kQzW4fEnFK0m4EXO4NLtHuz9pW5r
zNk1BMQu5ez9tZvBcu/Cn1bLEKA6opZW3E3jSjfXt0c3EHBkt2Tc3dc0dpD7
hzMoS0B51lXPzms0Tg6dElqsQEBIU/3h9SI0NtrbvDpakQAD4/SDsg08PCCQ
pqmymQCTTXMly0J4WN7VyvWACgEDJJQMLuLh6g1qQT1bCGiLrUjzreRip07R
xAuqBFz1nnBuuMHFKUZF7eHbCRhq0dqZNNCCFdavM+jQZv3l3WqVi2/Gte1/
bF0QARN/eFq7jJux88OWa3+BgMsKQc6Hxptw2uytLOldBMRLS8V4aTVhxbZ+
qVNGBJjvVmkayW7Am++njw8dJsD/4I+y9rRqXK9/e7G3BVtvS4nW9ooqfHb6
uLyYJQHOOnOKGj9V4gxHwmaLFQEyrsW56+dWYOVdHjUXTxDwQWGXprD6R7zl
t0bs7Dn2+YJ59iLeOXjbibJ9RAABhh768tW+CWhl/DfN0kAC1CVmM2qFUpBA
r/CGS3cJsDCwDfa8mY7qTxtNd9xnebhqy3zIe4NOO3GSksJY3s4qVQjffo+e
uLXyQzwB72cc2iMyy9H1rKnB0QQCeGMb6pyzKtDJsRVMwksC9GxD7BReVyLl
C9bpC1MJ8OFZa/fHV6Mqz25L+jUB8uTz4mrbepSZL7Q78A0BHFXjO44GHBQ2
tV5FO5sA6TLLgMtLGpDdNQfhuDwCdpy0EHs53ICmvIfenMUEZHvPhP0JbEJf
ikSj1hSz+gVzezv/bULl/MqBLSUELLc1Mtll1Iwe+Z630SwnQODUTjOn2WZ0
pfTRnqEKAlxkgxSJwy3IZk62WnQVAZ6RoTELUlqQ4u1fInPrWL+st9+o+IeL
yEqJybx6th/aNrR6hHLR5DzN7jMNBNxo56UbfuKi0sBr+Y3NBASVpUXtsOeh
lJoX8X5cAmx6gu4bvOShByL4/naa1T8vJOlADw9ZBfOfftFGgEe82hajQzTa
xVm737SDgMexa+/KBNBIXmyXluAnAqSe2PZ8yqeR2P5TsjmfWX/u3lY+30ej
iRB/0rGLgOvJBIcmGNTR9HJmRTd7PojevDNfg0ElVFV/fQ8BX1TPPuC3YlDS
wYFmn28EKGV4+xd4MSg4dCFW7SdAbK39JaVnDPLgKab0fWf11CjuPMrmU8tl
JqER/xJQcWUodkctg8Di3A3jIZanIt7qms8Mkn364AzfMOuP7isp4REGiba9
PvxmhIDJ0RDe4DSDxiWbdU+PEpCnsHXi8txW1HZ0XHH5OAFFRywj0th8W/Rc
XKL2JwFq2U4HfNm8Y/Kic43dLwL+7s4ukmbH7S8SFCYnCbjo73yMs7AVOUS6
bAueIqAwoGDh/TmtaCJyG5KZZnlz+LLQhl3PL2rGsGCGgOGLR0f12P2Q0WVm
prPs+bCO75V6F4Oio+8d+8ZHQvflBTf1OAzaFHPo9DUBEnw2y4jZFTCoIEbK
lRQi4aKGjcnTWAYZxvZeTppDwp8hhbsDtxnEi33lqyNMgvzdbW4WTgw6GXfh
Xss8EmL0DWd6/2HQaJx2uNMCEgpfS90J28Ag7/g5MXwiJLxNkyl24WNQRELo
W8XFJHiqOWdGp9JILtGqsESMhED365fneNEoO3F9pQVJwk/tZPG4PTRqeJnd
7ifOvp/kHRP5hYesk7x6JZeR0G/pd2Aey9Ngkv5wpgQJz6b1jpU48ZBwCleg
cwUJE3UDj/UGuOhxygsRdykSksKT1y9L5KK1qaeWzl9NgvZhxzqL41ykk/Zz
47a1JDgdcIzfWd2CPNLF99+TIyFkYXp0ys1mJJDRablOnoQuOaqdkW9G9zMS
TuYrsPudjxPfNzShlMxtnr2bSVAJe11fL96EurIORWlvY+uvbxMy829AJrmh
Q0O6JAR9TnFKW1qNOnKtfvnuJOFR0/JLCXJVyDFvPb+kPgkb5XZ+eLy9Evnl
Zy/ZbUgCf6V/R+XecvTuHXdHpAkJhzuFPhWZlyC5IvFAk6MknPdRHUwWf4u0
lp960nGMhJX9ZR1XZl+j/effJjpZk3Dw2cj84/UZ6IrMgY/+tiQ08Pp1vexe
oto7D6YL7UlwTdVTGcoJQG77F55T8mD1FSnh/+udiv1TLL0+XCDhxtz41Qfe
ZuAIwZSgPZdIuBsy5uQ++hqXZhsm2V8hQbm0puDUyhy8VNK/K+oGCQ7fTwlz
TQpxwVe+g2L3SKiVqzr06k85rt9hahcZzP5ctuW7iP1bgbsfR7kqPiAhLsj5
3zC6EosY6NwzfESCXu5+02cvq/Hx1KvlN56ScDK5aq6bdD32EKppEX1GguaO
yVsdP+vxHSvJ7ufPSQgeXjwZXMHBWYvzZ/OiSAhTixvIzGjAQh4T6j8SSGjx
a54rpNSEJer0DbxfkqBvsPGCZ0AT3rQh9NCiZBIqrs46ZnQ14cPM1vMb00jQ
/VBGaAQ1YycV3xu5r0jge5vme7GjGXsHNgXrZ5AgtIeZ3qPQgpO03FJts0gw
FPwYFF7cgt+HFuUPvyGhKfHA86l5XNz43+JKr2wSJBxPpHGMuXgqOr3naR4J
HXutBF9xuHjx1MyobAGr18cTKfEiPCxzwJg/5x0JC7M9qKHdPGw8Z1CqqZDl
zyjHzuwNDyf1+077FJFwLHBu343vPCxQu6JdpYQEZ/7Q9JMraWyV8Sa/6yMJ
auv20j/30Djv4Z4nIWUkzC/rnVD0pDF5sfuibgUJoL5jpWAMjV2OXD30o5IE
yVy/BrdyNk9oUaox1SRM99+WcO+n8VrpVHJ/LQm3d2Zf4Bdm8DXBnT/46tl5
MdW+ZWsZTH9r42RyWD66OwZeazB4S/X5dJtGEhbsWnu9xpjBd18tuCfWzPrn
1LfK1prB3x7EnilqIUGxYVftuTMM1vXQNHLlsf3jpin8k807z82b5KQZEsof
7mv+7wqDJzSdhBtaSRDoXp171IvBpqsEvnm3k5BGc99rXmNwKn9EqVInCZar
Hp4PusTgub0qcZ8/kfDfnKIB43MMtqms8rn/hYQTJYff3zzB4IJUWxv0lQQx
N2FBhYMMFr//W2e4m4Sb5ebHDXUZ7Ho+RCqql63PNHmiQ57B1Yc2Tpv0kSCK
Nrn/K8ZgGY3itr/9JNx6Wip4aYzG3iuP5KezYUm1r/aobxON22ZHwq0H2X5U
as1akk5j1e47F0X/I8HusHmpkj+Ng8ulDxUOs/7Ur+G0WtL4e3Le1rM/SDCL
mnksoUjjSNf+kbpxltdf090upTw8eeAGx2uCBJmciMsPg3j4wHaJ9E2TJDSP
ZnbZ7+PheX8Nztz7Q8LXUox313GxXdfnf7RnSFj1b8gOu9tc/KH0ktzQXxJ6
Bewfmelw8fmgl717BShIg9Et7bEtuPYsKp0WpCBbz9I8wLQFy5rRsWlzKBD4
YS+q/qcZd0gI24jMp8D/81XBSoNmbJB4uq1mMQUzI+1p0rgRxwb8zbtKUDBh
QJTrHG7E085h4QoUBfxUtXv1QAPO2lp+MGgpBZm1b/kdRRrwyuL1HCMpCp65
uFuvsGfve+09H6vkKSjhMHeGdEvx6PV1xccU2fWvDnkHwUc8vsaucHgTBXwW
DssStUrwpP3nPHEVClzb4nLpTUWYb7z1le12Cq4/Os3XPpyLxUQ44b93UhDN
bSxINonAZMai0Lv67PP99m//8wvBS8z2PlxtQEGRc85IpZsPlnhSdVffiP0+
tfj5eIkPkpYp9QkxpUCoQKrcaTYBKWvln9loRYFOWNr6OWrv0ZbPvxzeW1Ns
/hEM/W5SiFRvqp3eZ0NBhGDag68qRUi98o3NhRMU9NZtalgDJQgOph8qdqRA
NoUnekinHOn9GjQ7eIbdzwrDHZVqFWhXhIJpnzNbvzN5VlqxEhl+STJa5ErB
78sFfH9EqpGpcxw6cpECjWOd4XVxdchs8VetwUsULB1bvLXdux4dzJLW9L5M
wd/HZ3Q55hxkMflCNeEaBc7qp/SueDUgG78nG3/cpMBQLOFK0JwmZCdLb/Dz
o2DUdfP0M9smdLJaXGaZPwXHs4u6lN81IQexR6u0A9h6pzZtyzndjM49v0cF
3KcAKQ3ofHvRgmr5ZYaNQiioGSlW+TzYguTtC6pFHlHgdP2BiIk6F/Wo9Pk8
CKPA1Ngw2KKUi3TDvazMnrA8BPze0S7EQ5HTlMaSCAo03UR7YnR5yKICRsJf
UHB6q+UwJ4OHshXpmiNRFOznyO9d18VD5EOXlytiKLBIiYt4KEoj11+Cvp2x
FFCvZT3E1WlUdyzCOiqeAibRRTLeis2HJcqatokU8D5uvLzdm0Z3ZCvE1yWx
/Jk8k616TqPeu1Y/epIpuNIy43ggh0Z6o2O1iams/kmdWxpraBRlHpjk8IqC
9xb7ZHQ6aTT9XtpPPoOCnpL5IWEDNLJcm3t8MJOCyEA7L3qMRrm3jXekZ7F+
xihG/52k0ZKh7qWubykwSvQ8sWCKRufNroyq5FDA/azW+3uCRpxcsfqxXAqu
Piv4VTtMI0Wpl8nZ+RS4F61a69dDo4Cb2rcuvaNg3CkoWppLo299zTYaHyj4
5HDsZHwxm4eNnbT+FFKw6JLcEjKFRjFZfBIfiijoW5u80CWYRn+XhY9dL6Hg
m4bv0fyzNDrmtYkDpWw/ZA9X/jGiUf7XjykC5RSsWq5fp7GORksNLf1LKyio
VbcNvfyLh9xfjdj6V1EQ5jzGV1LBQw3kbW3DGtZP5Zcxko95aLOn1PIFdRS4
6SgVBB3joaDON+M19RR4bFXRXrWGh/r1jBruNVBQUE/Utndx0e6kL6n7mlie
hmOy6yO5iM990YlmLjv+enKzzyIusmLidEJpCpSqczMtcAsq0NaUNG+lYLLq
qmuoSwu6MM++sa2DgjHzJ1kXcDMaeFGEvnazeitHv76g2YQMBM1XxPdSUCXd
/XtpYyOKdxiaONVHgdyj+KhnJxvR8a2S6d8HKKibkdz79GYDaql0X/njB7t+
IbNzuUYdUtm8YDJrjB1fv+jJU69FwY+imz1+snwcCV0WtbUG/WNdFzg5SUF1
Tl6O8IoqlPjxxOmCKQrsKHRDaF4lEto4pXttmuXFqGF7+Ug5sg1+IKXzlwLL
9E/mXtwyVDi24ffsLAXK2xrXHM0pRf8DPZIsNw==
     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwUV3k81F8XthtjMElIkkolSsiW/Do3RVJahFKyRQlJu61UZMtWChVChUqS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     "]]}, 
   {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVynk0lfkDx/ErIUJ4RiMVZpL6KSahkcrnK5VC2siSUTe7mVLSKSklSoQx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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.65503039724175*^9, 3.655030426928832*^9}, 
   3.655030874610355*^9, 3.655031304455307*^9, 3.655032668663291*^9, 
   3.655033104885488*^9, 3.655033307937725*^9, 3.655033638063003*^9, 
   3.655035021925868*^9, 3.65503605590058*^9, 3.656401811389901*^9, 
   3.6564019227694283`*^9, 3.67665351705406*^9, 3.6766545212899437`*^9, 
   3.689352664399274*^9, 3.6893526971411533`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Compare", " ", "with", " ", "numerics"}], ";", " ", 
   RowBox[{"perfect", " ", 
    RowBox[{"agreement", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6550336634508333`*^9, 3.655033666344521*^9}, {
  3.65503372294088*^9, 3.655033726385685*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"Re", "[", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"I", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", 
            RowBox[{"3", "/", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "^", "2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"T", "^", "2"}]}], ")"}], 
                  RowBox[{"Cosh", "[", 
                   RowBox[{"x", "^", "2"}], "]"}]}], "+", 
                 RowBox[{"2", "T"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"Sinh", "[", 
                 RowBox[{"x", "^", "2"}], "]"}], ")"}]}]}], ")"}]}], "]"}], 
          " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", " ", 
             RowBox[{
              RowBox[{"x", "^", "2"}], "/", 
              RowBox[{"(", 
               RowBox[{"2", " ", "Pi", " ", "I", " ", 
                RowBox[{"Sinh", "[", 
                 RowBox[{"x", "^", "2"}], "]"}]}], ")"}]}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"1", "/", "10000"}], ",", "Infinity"}], "}"}]}], "]"}], 
       "]"}]}], ",", 
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
       SqrtBox[
        FractionBox["3", 
         RowBox[{"2", " ", "\[Pi]"}]]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{"1", "+", "T"}], "]"}], " ", 
          RowBox[{"ParabolicCylinderD", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "-", 
             FractionBox[
              RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
             SqrtBox["3"]}]}], "]"}], " ", 
          RowBox[{"ParabolicCylinderD", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "-", 
             FractionBox[
              RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
             SqrtBox["3"], " ", "T"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "T"}], "]"}], " ", 
          RowBox[{"ParabolicCylinderD", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "-", 
             FractionBox[
              RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], " ", 
             SqrtBox["3"], " ", "T"}]}], "]"}], " ", 
          RowBox[{"ParabolicCylinderD", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "-", 
             FractionBox[
              RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], ",", 
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"36", "+", 
                SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}]}], 
           "]"}]}]}], ")"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"T", ",", "0", ",", "5"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.655033668219366*^9, 3.655033714821813*^9}, {
   3.655035086495372*^9, 3.655035088718074*^9}, {3.656401940000564*^9, 
   3.656402001721229*^9}, {3.6564020459802933`*^9, 3.656402058889361*^9}, {
   3.6564023687209263`*^9, 3.656402369951201*^9}, 3.676653531297119*^9, 
   3.6766545283378077`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "inumexpr"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Expression \
\[NoBreak]\\!\\({\[ExponentialE]\\^\\(\\(\\(-\\(\\(3\\/2\\)\\)\\)\\)\\\\ \
\[ImaginaryI]\\\\ \\(\\((x\\^2 + \\(\\(\\(\\((\\(\\(0.0002042857142857143` \
\[VeryThinSpace]\\)\\) + \\(\\(1.0000000104331632`\\\\ \\(\\(Cosh[\\(\\(\
\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\)\\)\\))\\)\\)\\\\ \
\\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\))\\)\\)\\)}\\)\[NoBreak] derived \
from integrand \[NoBreak]\\!\\(\[ImaginaryI]\\\\ \[ExponentialE]\\^\\(\\(\\(-\
\\(\\(3\\/2\\)\\)\\)\\)\\\\ \[ImaginaryI]\\\\ \\(\\((x\\^2 + \\(\\(\\(\\((\\(\
\\(0.0002042857142857143` \[VeryThinSpace]\\)\\) + \
\\(\\(1.0000000104331632`\\\\ \\(\\(Cosh[\\(\\(\[LeftSkeleton] 1 \
\[RightSkeleton]\\)\\)]\\)\\)\\)\\))\\)\\)\\\\ \
\\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\))\\)\\)\\)\\\\ \\@\\(3\\/\\(2\\\\ \
\[Pi]\\)\\)\\\\ \\@\\(\\(\\(-\[ImaginaryI]\\)\\)\\\\ x\\^2\\\\ \\(\\(Csch[\\(\
\\(x\\^2\\)\\)]\\)\\)\\)\\)\[NoBreak] is not numerical at \[NoBreak]\\!\\({x}\
\\)\[NoBreak] = \[NoBreak]\\!\\({7.340037362936917`*^7}\\)\[NoBreak]. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::inumexpr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6564023709982557`*^9, 3.656402435835981*^9, 
  3.676653532929294*^9, 3.676654529463045*^9, 3.689352697769219*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "mtdfb"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Numerical integration with \[NoBreak]\\!\\(\\\"LevinRule\\\
\"\\)\[NoBreak] failed. The integration continues with Method -> \
\[NoBreak]\\!\\(\\\"GaussKronrodRule\\\"\\)\[NoBreak]. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::mtdfb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6564023709982557`*^9, 3.656402435835981*^9, 
  3.676653532929294*^9, 3.676654529463045*^9, 3.6893526978378897`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwUV3c81e8Xv1xdrmtckqRBhTQIySh1nigatpQyyghR0i5JlESiQloSja+G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     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwUV3lczF8XnppMy9Q0kiShCNFCSUVxrlCJViJJ2rRSWSNJSFqIXyiUJEsh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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{484., Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.655033815350153*^9, 3.655035183010146*^9, 
  3.655036181875927*^9, 3.6564018731592216`*^9, 3.6564020519961557`*^9, 
  3.65640236687294*^9, 3.656402420007093*^9, 3.656402525270853*^9, 
  3.676653617783935*^9, 3.676654616128533*^9, 3.6893527872055902`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"Im", "[", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"I", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", 
            RowBox[{"3", "/", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "^", "2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"T", "^", "2"}]}], ")"}], 
                  RowBox[{"Cosh", "[", 
                   RowBox[{"x", "^", "2"}], "]"}]}], "+", 
                 RowBox[{"2", "T"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"Sinh", "[", 
                 RowBox[{"x", "^", "2"}], "]"}], ")"}]}]}], ")"}]}], "]"}], 
          " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", " ", 
             RowBox[{
              RowBox[{"x", "^", "2"}], "/", 
              RowBox[{"(", 
               RowBox[{"2", " ", "Pi", " ", "I", " ", 
                RowBox[{"Sinh", "[", 
                 RowBox[{"x", "^", "2"}], "]"}]}], ")"}]}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"1", "/", "10000"}], ",", "Infinity"}], "}"}]}], "]"}], 
       "]"}]}], ",", 
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
       SqrtBox[
        FractionBox["3", 
         RowBox[{"2", " ", "\[Pi]"}]]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{"1", "+", "T"}], "]"}], " ", 
          RowBox[{"ParabolicCylinderD", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "-", 
             FractionBox[
              RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
             SqrtBox["3"]}]}], "]"}], " ", 
          RowBox[{"ParabolicCylinderD", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "-", 
             FractionBox[
              RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
             SqrtBox["3"], " ", "T"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "T"}], "]"}], " ", 
          RowBox[{"ParabolicCylinderD", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "-", 
             FractionBox[
              RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], " ", 
             SqrtBox["3"], " ", "T"}]}], "]"}], " ", 
          RowBox[{"ParabolicCylinderD", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "-", 
             FractionBox[
              RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}], ",", 
            RowBox[{"Root", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"36", "+", 
                SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}]}], 
           "]"}]}]}], ")"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"T", ",", "0", ",", "5"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.655033825701907*^9, 3.655033828737645*^9}, 
   3.65503509688993*^9, {3.656402532636972*^9, 3.656402537846974*^9}, 
   3.6766537008148947`*^9, 3.676654568654296*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "inumexpr"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Expression \
\[NoBreak]\\!\\({\[ExponentialE]\\^\\(\\(\\(-\\(\\(3\\/2\\)\\)\\)\\)\\\\ \
\[ImaginaryI]\\\\ \\(\\((x\\^2 + \\(\\(\\(\\((\\(\\(0.0002042857142857143` \
\[VeryThinSpace]\\)\\) + \\(\\(1.0000000104331632`\\\\ \\(\\(Cosh[\\(\\(\
\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\)\\)\\))\\)\\)\\\\ \
\\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\))\\)\\)\\)}\\)\[NoBreak] derived \
from integrand \[NoBreak]\\!\\(\[ImaginaryI]\\\\ \[ExponentialE]\\^\\(\\(\\(-\
\\(\\(3\\/2\\)\\)\\)\\)\\\\ \[ImaginaryI]\\\\ \\(\\((x\\^2 + \\(\\(\\(\\((\\(\
\\(0.0002042857142857143` \[VeryThinSpace]\\)\\) + \
\\(\\(1.0000000104331632`\\\\ \\(\\(Cosh[\\(\\(\[LeftSkeleton] 1 \
\[RightSkeleton]\\)\\)]\\)\\)\\)\\))\\)\\)\\\\ \
\\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\))\\)\\)\\)\\\\ \\@\\(3\\/\\(2\\\\ \
\[Pi]\\)\\)\\\\ \\@\\(\\(\\(-\[ImaginaryI]\\)\\)\\\\ x\\^2\\\\ \\(\\(Csch[\\(\
\\(x\\^2\\)\\)]\\)\\)\\)\\)\[NoBreak] is not numerical at \[NoBreak]\\!\\({x}\
\\)\[NoBreak] = \[NoBreak]\\!\\({7.340037362936917`*^7}\\)\[NoBreak]. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::inumexpr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.656402538485174*^9, 3.676653702157995*^9, 
  3.676654616414503*^9, 3.689352787461761*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "mtdfb"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Numerical integration with \[NoBreak]\\!\\(\\\"LevinRule\\\
\"\\)\[NoBreak] failed. The integration continues with Method -> \
\[NoBreak]\\!\\(\\\"GaussKronrodRule\\\"\\)\[NoBreak]. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::mtdfb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.656402538485174*^9, 3.676653702157995*^9, 
  3.676654616414503*^9, 3.6893527875463333`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwUV3k41N8XthtjMKkQkkobJWTPt3NTIlFCWghZSpFoI5SK7GuWNklSaVPZ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     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwUV3k81F8XthtjMElIkkolSsiW/Do3RVJahFKyRQlJu61UZMtWChVChUqS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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{546., Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.655033921477262*^9, 3.6550352962910147`*^9, 
  3.655036308637003*^9, 3.6564026284119997`*^9, 3.676653802321641*^9, 
  3.676654708721594*^9, 3.6893528777095957`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"again", " ", "try", " ", "non"}], "-", 
   RowBox[{"integer", " ", 
    RowBox[{"m", "/", "Sqrt"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "kappa"}], ")"}], ".", " ", "Again"}], " ", "perfect", " ", 
    RowBox[{"agreement", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.655033924261829*^9, 3.655033933755821*^9}, {
  3.655034600698619*^9, 3.6550346044658613`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", "5.3"}], ";", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"Re", "[", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"I", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", 
             RowBox[{"m", "/", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "^", "2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"T", "^", "2"}]}], ")"}], 
                   RowBox[{"Cosh", "[", 
                    RowBox[{"x", "^", "2"}], "]"}]}], "+", 
                  RowBox[{"2", "T"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"Sinh", "[", 
                  RowBox[{"x", "^", "2"}], "]"}], ")"}]}]}], ")"}]}], "]"}], 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m", " ", 
              RowBox[{
               RowBox[{"x", "^", "2"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", "Pi", " ", "I", " ", 
                 RowBox[{"Sinh", "[", 
                  RowBox[{"x", "^", "2"}], "]"}]}], ")"}]}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"1", "/", "10000"}], ",", "Infinity"}], "}"}]}], "]"}], 
        "]"}]}], ",", 
      RowBox[{"2", " ", 
       RowBox[{"Im", "[", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"I", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", 
             RowBox[{"m", "/", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "^", "2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"T", "^", "2"}]}], ")"}], 
                   RowBox[{"Cosh", "[", 
                    RowBox[{"x", "^", "2"}], "]"}]}], "+", 
                  RowBox[{"2", "T"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"Sinh", "[", 
                  RowBox[{"x", "^", "2"}], "]"}], ")"}]}]}], ")"}]}], "]"}], 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m", " ", 
              RowBox[{
               RowBox[{"x", "^", "2"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", "Pi", " ", "I", " ", 
                 RowBox[{"Sinh", "[", 
                  RowBox[{"x", "^", "2"}], "]"}]}], ")"}]}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"1", "/", "10000"}], ",", "Infinity"}], "}"}]}], "]"}], 
        "]"}]}], ",", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"Greens2", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "T"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"m\[Kappa]", "\[Rule]", "1"}], "}"}]}], "]"}], ",", 
      RowBox[{"Im", "[", 
       RowBox[{
        RowBox[{"Greens2", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "T"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"m\[Kappa]", "\[Rule]", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"T", ",", "0", ",", "3"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.655033951939629*^9, 3.65503397567691*^9}, {
  3.655034361374351*^9, 3.655034363990736*^9}, {3.65503459428906*^9, 
  3.65503459716181*^9}, {3.65640255116016*^9, 3.656402610466695*^9}, {
  3.656403168345273*^9, 3.656403170065906*^9}, {3.676653749052862*^9, 
  3.676653754084938*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "inumexpr"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Expression \
\[NoBreak]\\!\\({\[ExponentialE]\\^\\(\\(\\((\\(\\(0.` \[VeryThinSpace]\\)\\) \
- \\(\\(2.65`\\\\ \[ImaginaryI]\\)\\))\\)\\)\\\\ \\(\\((x\\^2 + \\(\\(\\(\\((\
\\(\\(0.00012257142857142857` \[VeryThinSpace]\\)\\) + \
\\(\\(1.0000000037559387`\\\\ \\(\\(Cosh[\\(\\(\[LeftSkeleton] 1 \
\[RightSkeleton]\\)\\)]\\)\\)\\)\\))\\)\\)\\\\ \
\\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\))\\)\\)\\)}\\)\[NoBreak] derived \
from integrand \[NoBreak]\\!\\(\[ImaginaryI]\\\\ \[ExponentialE]\\^\\(\\(\\((\
\\(\\(0.` \[VeryThinSpace]\\)\\) - \\(\\(2.65`\\\\ \[ImaginaryI]\\)\\))\\)\\)\
\\\\ \\(\\((x\\^2 + \\(\\(\\(\\((\\(\\(0.00012257142857142857` \
\[VeryThinSpace]\\)\\) + \\(\\(1.0000000037559387`\\\\ \\(\\(Cosh[\\(\\(\
\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\)\\)\\))\\)\\)\\\\ \
\\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\))\\)\\)\\)\\\\ \
\\@\\(\\(\\((\\(\\(0.` \[VeryThinSpace]\\)\\) - \\(\\(0.8435211983870453`\\\\ \
\[ImaginaryI]\\)\\))\\)\\)\\\\ x\\^2\\\\ \
\\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\)\[NoBreak] is not numerical at \
\[NoBreak]\\!\\({x}\\)\[NoBreak] = \[NoBreak]\\!\\({7.340037362936917`*^7}\\)\
\[NoBreak]. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::inumexpr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6564026288127413`*^9, 3.656403174033844*^9, 
  3.6766538026917477`*^9, 3.676654714643443*^9, 3.689352878013475*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "mtdfb"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Numerical integration with \[NoBreak]\\!\\(\\\"LevinRule\\\
\"\\)\[NoBreak] failed. The integration continues with Method -> \
\[NoBreak]\\!\\(\\\"GaussKronrodRule\\\"\\)\[NoBreak]. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::mtdfb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6564026288127413`*^9, 3.656403174033844*^9, 
  3.6766538026917477`*^9, 3.676654714643443*^9, 3.689352878083329*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "inumexpr"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Expression \
\[NoBreak]\\!\\({\[ExponentialE]\\^\\(\\(\\((\\(\\(0.` \[VeryThinSpace]\\)\\) \
- \\(\\(2.65`\\\\ \[ImaginaryI]\\)\\))\\)\\)\\\\ \\(\\((x\\^2 + \\(\\(\\(\\((\
\\(\\(0.00012257142857142857` \[VeryThinSpace]\\)\\) + \
\\(\\(1.0000000037559387`\\\\ \\(\\(Cosh[\\(\\(\[LeftSkeleton] 1 \
\[RightSkeleton]\\)\\)]\\)\\)\\)\\))\\)\\)\\\\ \
\\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\))\\)\\)\\)}\\)\[NoBreak] derived \
from integrand \[NoBreak]\\!\\(\[ImaginaryI]\\\\ \[ExponentialE]\\^\\(\\(\\((\
\\(\\(0.` \[VeryThinSpace]\\)\\) - \\(\\(2.65`\\\\ \[ImaginaryI]\\)\\))\\)\\)\
\\\\ \\(\\((x\\^2 + \\(\\(\\(\\((\\(\\(0.00012257142857142857` \
\[VeryThinSpace]\\)\\) + \\(\\(1.0000000037559387`\\\\ \\(\\(Cosh[\\(\\(\
\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\)\\)\\))\\)\\)\\\\ \
\\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\))\\)\\)\\)\\\\ \
\\@\\(\\(\\((\\(\\(0.` \[VeryThinSpace]\\)\\) - \\(\\(0.8435211983870453`\\\\ \
\[ImaginaryI]\\)\\))\\)\\)\\\\ x\\^2\\\\ \
\\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\)\[NoBreak] is not numerical at \
\[NoBreak]\\!\\({x}\\)\[NoBreak] = \[NoBreak]\\!\\({7.340037362936917`*^7}\\)\
\[NoBreak]. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::inumexpr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6564026288127413`*^9, 3.656403174033844*^9, 
  3.6766538026917477`*^9, 3.676654714643443*^9, 3.689352878227765*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "mtdfb"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Numerical integration with \[NoBreak]\\!\\(\\\"LevinRule\\\
\"\\)\[NoBreak] failed. The integration continues with Method -> \
\[NoBreak]\\!\\(\\\"GaussKronrodRule\\\"\\)\[NoBreak]. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::mtdfb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6564026288127413`*^9, 3.656403174033844*^9, 
  3.6766538026917477`*^9, 3.676654714643443*^9, 3.6893528783012037`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwUV3k4VV8Xvq57RamETKkQSoYkqZTWNjSpjClzaJKEJEl+QpFKJdEkQsYG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     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwUV3k8lN8XNmZMsmUPKVuJLCmikPMmSZaSSgtREUUhSfIViiSVKErZlbJH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     "]]}, 
   {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwUV3k8lN8XHmNGKomSfU9kTVqIdK6tJJU9WUop+UqUJKkkbSpJ0kbWkDZt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     "]]}, 
   {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwUV3k4lV8XdQc3FTJEiAyVyJAi9UP2IUlFSaVElClRQpIkqSRJhVQyZSpT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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0, 3}, {-0.8211429061926954, 0.844418227721448}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.6550341591555777`*^9, 3.655034461580127*^9, 
  3.655034769189234*^9, 3.65503552857646*^9, 3.6550364986887817`*^9, 
  3.656402791814296*^9, 3.6564033451071253`*^9, 3.676653981064521*^9, 
  3.6766548802793617`*^9, 3.689353049753827*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "How", " ", "about", " ", "going", " ", "from", " ", "Pi", " ", "to", " ", 
   RowBox[{"T", "?", " ", "there"}], " ", "should", " ", "be", " ", "a", " ", 
   "kink", " ", "in", " ", "the", " ", "imaginary", " ", "part", " ", "of", 
   " ", "the", " ", "propagator", " ", "at", " ", "Pi"}], "*)"}]], "Input",
 CellChangeTimes->{{3.656403084062235*^9, 3.6564030916414137`*^9}, {
  3.656403685482602*^9, 3.6564037008121223`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", "3"}], ";", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"Re", "[", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"I", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", 
             RowBox[{"m", "/", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "^", "2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "+", 
                    RowBox[{"T", "^", "2"}]}], ")"}], 
                   RowBox[{"Cosh", "[", 
                    RowBox[{"x", "^", "2"}], "]"}]}], "-", 
                  RowBox[{"2", "Pi", " ", "T"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"Sinh", "[", 
                  RowBox[{"x", "^", "2"}], "]"}], ")"}]}]}], ")"}]}], "]"}], 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m", " ", 
              RowBox[{
               RowBox[{"x", "^", "2"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", "Pi", " ", "I", " ", 
                 RowBox[{"Sinh", "[", 
                  RowBox[{"x", "^", "2"}], "]"}]}], ")"}]}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"1", "/", "10000"}], ",", "Infinity"}], "}"}]}], "]"}], 
        "]"}]}], ",", 
      RowBox[{"2", " ", 
       RowBox[{"Im", "[", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"I", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", 
             RowBox[{"m", "/", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "^", "2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "+", 
                    RowBox[{"T", "^", "2"}]}], ")"}], 
                   RowBox[{"Cosh", "[", 
                    RowBox[{"x", "^", "2"}], "]"}]}], "-", 
                  RowBox[{"2", "Pi", " ", "T"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"Sinh", "[", 
                  RowBox[{"x", "^", "2"}], "]"}], ")"}]}]}], ")"}]}], "]"}], 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m", " ", 
              RowBox[{
               RowBox[{"x", "^", "2"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", "Pi", " ", "I", " ", 
                 RowBox[{"Sinh", "[", 
                  RowBox[{"x", "^", "2"}], "]"}]}], ")"}]}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"1", "/", "10000"}], ",", "Infinity"}], "}"}]}], "]"}], 
        "]"}]}], ",", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"Greens2", "[", 
         RowBox[{"Pi", ",", "T"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"m\[Kappa]", "\[Rule]", "1"}], "}"}]}], "]"}], ",", 
      RowBox[{"Im", "[", 
       RowBox[{
        RowBox[{"Greens2", "[", 
         RowBox[{"Pi", ",", "T"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"m\[Kappa]", "\[Rule]", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"T", ",", "0", ",", "5"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.656403094671173*^9, 3.6564031216699457`*^9}, {
  3.656403154839252*^9, 3.656403156992169*^9}, {3.656403390263378*^9, 
  3.65640339353854*^9}, {3.676653998656826*^9, 3.676654003293907*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "inumexpr"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Expression \
\[NoBreak]\\!\\({\[ExponentialE]\\^\\(\\(\\(-\\(\\(3\\/2\\)\\)\\)\\)\\\\ \
\[ImaginaryI]\\\\ \\(\\((x\\^2 + \
\\(\\(\\(\\((\\(\\(-0.0006417824992333435`\\)\\) + \\(\\(9.869604411522522`\\\
\\ \\(\\(Cosh[\\(\\(\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\)\\)\\))\\)\
\\)\\\\ \\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\))\\)\\)\\)}\\)\[NoBreak] \
derived from integrand \[NoBreak]\\!\\(\[ImaginaryI]\\\\ \
\[ExponentialE]\\^\\(\\(\\(-\\(\\(3\\/2\\)\\)\\)\\)\\\\ \[ImaginaryI]\\\\ \\(\
\\((x\\^2 + \\(\\(\\(\\((\\(\\(-0.0006417824992333435`\\)\\) + \
\\(\\(9.869604411522522`\\\\ \\(\\(Cosh[\\(\\(\[LeftSkeleton] 1 \
\[RightSkeleton]\\)\\)]\\)\\)\\)\\))\\)\\)\\\\ \
\\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\))\\)\\)\\)\\\\ \\@\\(3\\/\\(2\\\\ \
\[Pi]\\)\\)\\\\ \\@\\(\\(\\(-\[ImaginaryI]\\)\\)\\\\ x\\^2\\\\ \\(\\(Csch[\\(\
\\(x\\^2\\)\\)]\\)\\)\\)\\)\[NoBreak] is not numerical at \[NoBreak]\\!\\({x}\
\\)\[NoBreak] = \[NoBreak]\\!\\({7.340037362936917`*^7}\\)\[NoBreak]. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::inumexpr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.656403122107245*^9, 3.656403151670104*^9}, 
   3.656403345538273*^9, 3.6564033943544273`*^9, 3.676654004164124*^9, 
   3.6766548806824217`*^9, 3.689353050157558*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "mtdfb"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Numerical integration with \[NoBreak]\\!\\(\\\"LevinRule\\\
\"\\)\[NoBreak] failed. The integration continues with Method -> \
\[NoBreak]\\!\\(\\\"GaussKronrodRule\\\"\\)\[NoBreak]. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::mtdfb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.656403122107245*^9, 3.656403151670104*^9}, 
   3.656403345538273*^9, 3.6564033943544273`*^9, 3.676654004164124*^9, 
   3.6766548806824217`*^9, 3.689353050221033*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "inumexpr"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Expression \
\[NoBreak]\\!\\({\[ExponentialE]\\^\\(\\(\\(-\\(\\(3\\/2\\)\\)\\)\\)\\\\ \
\[ImaginaryI]\\\\ \\(\\((x\\^2 + \
\\(\\(\\(\\((\\(\\(-0.0006417824992333435`\\)\\) + \\(\\(9.869604411522522`\\\
\\ \\(\\(Cosh[\\(\\(\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\)\\)\\))\\)\
\\)\\\\ \\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\))\\)\\)\\)}\\)\[NoBreak] \
derived from integrand \[NoBreak]\\!\\(\[ImaginaryI]\\\\ \
\[ExponentialE]\\^\\(\\(\\(-\\(\\(3\\/2\\)\\)\\)\\)\\\\ \[ImaginaryI]\\\\ \\(\
\\((x\\^2 + \\(\\(\\(\\((\\(\\(-0.0006417824992333435`\\)\\) + \
\\(\\(9.869604411522522`\\\\ \\(\\(Cosh[\\(\\(\[LeftSkeleton] 1 \
\[RightSkeleton]\\)\\)]\\)\\)\\)\\))\\)\\)\\\\ \
\\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\))\\)\\)\\)\\\\ \\@\\(3\\/\\(2\\\\ \
\[Pi]\\)\\)\\\\ \\@\\(\\(\\(-\[ImaginaryI]\\)\\)\\\\ x\\^2\\\\ \\(\\(Csch[\\(\
\\(x\\^2\\)\\)]\\)\\)\\)\\)\[NoBreak] is not numerical at \[NoBreak]\\!\\({x}\
\\)\[NoBreak] = \[NoBreak]\\!\\({7.340037362936917`*^7}\\)\[NoBreak]. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::inumexpr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.656403122107245*^9, 3.656403151670104*^9}, 
   3.656403345538273*^9, 3.6564033943544273`*^9, 3.676654004164124*^9, 
   3.6766548806824217`*^9, 3.689353050379705*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "mtdfb"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Numerical integration with \[NoBreak]\\!\\(\\\"LevinRule\\\
\"\\)\[NoBreak] failed. The integration continues with Method -> \
\[NoBreak]\\!\\(\\\"GaussKronrodRule\\\"\\)\[NoBreak]. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::mtdfb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.656403122107245*^9, 3.656403151670104*^9}, 
   3.656403345538273*^9, 3.6564033943544273`*^9, 3.676654004164124*^9, 
   3.6766548806824217`*^9, 3.689353050511793*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwUV3k4ld8Tx+VycbmEhEolqVBk6xvNaaGsochWSbbsKdqkqIiikqUUFS0S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     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwUWnc81d8bd+17Xdy2pKg0jK8VQuo5KZFUMiol2WQrTUQpK0nSRkhGS9kk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     "]]}, 
   {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwUV3k81F8XHoZhjBlDCKlUUtlCtkrObaEN0S+lklAhskSkoigphBZLyZZU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     "]]}, 
   {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwUWnk41N8XNnZjDEmbJJX4WrIvkTo3hVIkUSkJIQnRRlmjIolSWqRIEm1k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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{683., Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0, 5}, {-0.48336139744699075`, 0.544068489410164}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6564031481145897`*^9, 3.656403171759798*^9}, 
   3.65640338758832*^9, 3.656403591382719*^9, 3.676654209061446*^9, 
   3.6766551072393436`*^9, 3.689353255490508*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", "1.87"}], ";", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"Re", "[", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"I", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", 
             RowBox[{"m", "/", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "^", "2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "+", 
                    RowBox[{"T", "^", "2"}]}], ")"}], 
                   RowBox[{"Cosh", "[", 
                    RowBox[{"x", "^", "2"}], "]"}]}], "-", 
                  RowBox[{"2", "Pi", " ", "T"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"Sinh", "[", 
                  RowBox[{"x", "^", "2"}], "]"}], ")"}]}]}], ")"}]}], "]"}], 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m", " ", 
              RowBox[{
               RowBox[{"x", "^", "2"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", "Pi", " ", "I", " ", 
                 RowBox[{"Sinh", "[", 
                  RowBox[{"x", "^", "2"}], "]"}]}], ")"}]}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"1", "/", "10000"}], ",", "Infinity"}], "}"}]}], "]"}], 
        "]"}]}], ",", 
      RowBox[{"2", " ", 
       RowBox[{"Im", "[", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"I", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", 
             RowBox[{"m", "/", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "^", "2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "+", 
                    RowBox[{"T", "^", "2"}]}], ")"}], 
                   RowBox[{"Cosh", "[", 
                    RowBox[{"x", "^", "2"}], "]"}]}], "-", 
                  RowBox[{"2", "Pi", " ", "T"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"Sinh", "[", 
                  RowBox[{"x", "^", "2"}], "]"}], ")"}]}]}], ")"}]}], "]"}], 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m", " ", 
              RowBox[{
               RowBox[{"x", "^", "2"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", "Pi", " ", "I", " ", 
                 RowBox[{"Sinh", "[", 
                  RowBox[{"x", "^", "2"}], "]"}]}], ")"}]}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"1", "/", "10000"}], ",", "Infinity"}], "}"}]}], "]"}], 
        "]"}]}], ",", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"Greens2", "[", 
         RowBox[{"Pi", ",", "T"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"m\[Kappa]", "\[Rule]", "1"}], "}"}]}], "]"}], ",", 
      RowBox[{"Im", "[", 
       RowBox[{
        RowBox[{"Greens2", "[", 
         RowBox[{"Pi", ",", "T"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"m\[Kappa]", "\[Rule]", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"T", ",", "0", ",", "5"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.65640313405702*^9, 3.6564031614227962`*^9}, 
   3.65640339612181*^9, {3.67665400790659*^9, 3.6766540125888157`*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "inumexpr"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Expression \
\[NoBreak]\\!\\({\[ExponentialE]\\^\\(\\(\\((\\(\\(0.` \[VeryThinSpace]\\)\\) \
- \\(\\(0.935`\\\\ \[ImaginaryI]\\)\\))\\)\\)\\\\ \\(\\((x\\^2 + \
\\(\\(\\(\\((\\(\\(-0.0006417824992333435`\\)\\) + \\(\\(9.869604411522522`\\\
\\ \\(\\(Cosh[\\(\\(\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\)\\)\\))\\)\
\\)\\\\ \\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\))\\)\\)\\)}\\)\[NoBreak] \
derived from integrand \[NoBreak]\\!\\(\[ImaginaryI]\\\\ \
\[ExponentialE]\\^\\(\\(\\((\\(\\(0.` \[VeryThinSpace]\\)\\) - \\(\\(0.935`\\\
\\ \[ImaginaryI]\\)\\))\\)\\)\\\\ \\(\\((x\\^2 + \
\\(\\(\\(\\((\\(\\(-0.0006417824992333435`\\)\\) + \\(\\(9.869604411522522`\\\
\\ \\(\\(Cosh[\\(\\(\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\)\\)\\))\\)\
\\)\\\\ \\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\))\\)\\)\\)\\\\ \\@\\(\\(\\((\
\\(\\(0.` \[VeryThinSpace]\\)\\) - \\(\\(0.2976197435818443`\\\\ \
\[ImaginaryI]\\)\\))\\)\\)\\\\ x\\^2\\\\ \
\\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\)\[NoBreak] is not numerical at \
\[NoBreak]\\!\\({x}\\)\[NoBreak] = \[NoBreak]\\!\\({7.340037362936917`*^7}\\)\
\[NoBreak]. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::inumexpr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.656403591838553*^9, 3.6766542094722967`*^9, 
  3.676655107606423*^9, 3.6893532558023243`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "mtdfb"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Numerical integration with \[NoBreak]\\!\\(\\\"LevinRule\\\
\"\\)\[NoBreak] failed. The integration continues with Method -> \
\[NoBreak]\\!\\(\\\"GaussKronrodRule\\\"\\)\[NoBreak]. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::mtdfb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.656403591838553*^9, 3.6766542094722967`*^9, 
  3.676655107606423*^9, 3.689353255863596*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "inumexpr"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Expression \
\[NoBreak]\\!\\({\[ExponentialE]\\^\\(\\(\\((\\(\\(0.` \[VeryThinSpace]\\)\\) \
- \\(\\(0.935`\\\\ \[ImaginaryI]\\)\\))\\)\\)\\\\ \\(\\((x\\^2 + \
\\(\\(\\(\\((\\(\\(-0.0006417824992333435`\\)\\) + \\(\\(9.869604411522522`\\\
\\ \\(\\(Cosh[\\(\\(\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\)\\)\\))\\)\
\\)\\\\ \\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\))\\)\\)\\)}\\)\[NoBreak] \
derived from integrand \[NoBreak]\\!\\(\[ImaginaryI]\\\\ \
\[ExponentialE]\\^\\(\\(\\((\\(\\(0.` \[VeryThinSpace]\\)\\) - \\(\\(0.935`\\\
\\ \[ImaginaryI]\\)\\))\\)\\)\\\\ \\(\\((x\\^2 + \
\\(\\(\\(\\((\\(\\(-0.0006417824992333435`\\)\\) + \\(\\(9.869604411522522`\\\
\\ \\(\\(Cosh[\\(\\(\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\)\\)\\))\\)\
\\)\\\\ \\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\))\\)\\)\\)\\\\ \\@\\(\\(\\((\
\\(\\(0.` \[VeryThinSpace]\\)\\) - \\(\\(0.2976197435818443`\\\\ \
\[ImaginaryI]\\)\\))\\)\\)\\\\ x\\^2\\\\ \
\\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\)\[NoBreak] is not numerical at \
\[NoBreak]\\!\\({x}\\)\[NoBreak] = \[NoBreak]\\!\\({7.340037362936917`*^7}\\)\
\[NoBreak]. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::inumexpr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.656403591838553*^9, 3.6766542094722967`*^9, 
  3.676655107606423*^9, 3.689353256012616*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "mtdfb"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Numerical integration with \[NoBreak]\\!\\(\\\"LevinRule\\\
\"\\)\[NoBreak] failed. The integration continues with Method -> \
\[NoBreak]\\!\\(\\\"GaussKronrodRule\\\"\\)\[NoBreak]. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::mtdfb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.656403591838553*^9, 3.6766542094722967`*^9, 
  3.676655107606423*^9, 3.6893532561365*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwVV3k81F8Xtox9MEsk2mwpJGRLcm5aqaSi0GJJsm+VVEpFkkIRSkh+ipAk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     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwUl3c81d8fx117XtelkpDskBCZ385JGQmhFGUnSTIrJTSUlYwGZScrFSWb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     "]]}, 
   {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwVV3c81d8bN659cUckSUIRImUl9Zw0lEoUhWQne7VUaJBERgsVka8ilcrK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     "]]}, 
   {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwUl3c81d8fx+1rXtdFCckoygopo76doyKEjIiySSizQYWIrIRUNGyJyip7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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{691., Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0, 5}, {-0.45352102349691775`, 0.57455444138969}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.656403752805346*^9, 3.676654250938828*^9, 
  3.676655282800753*^9, 
  3.689353406815557*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Plot", " ", "for", " ", "paper"}], "*)"}]], "Input",
 CellChangeTimes->{{3.6766577555090313`*^9, 3.676657757769046*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", "7"}], ";", 
  RowBox[{"plot2", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Re", "[", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{"I", " ", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "I"}], " ", 
              RowBox[{"m", "/", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", 
                    RowBox[{"T", "^", "2"}], 
                    RowBox[{"Cosh", "[", 
                    RowBox[{"x", "^", "2"}], "]"}]}], "+", 
                   RowBox[{"2", 
                    RowBox[{"T", "^", "2"}]}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"Sinh", "[", 
                   RowBox[{"x", "^", "2"}], "]"}], ")"}]}]}], ")"}]}], "]"}], 
            " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m", " ", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "/", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "Pi", " ", "I", " ", 
                  RowBox[{"Sinh", "[", 
                   RowBox[{"x", "^", "2"}], "]"}]}], ")"}]}]}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"1", "/", "10000"}], ",", "Infinity"}], "}"}]}], "]"}], 
         "]"}]}], ",", 
       RowBox[{"2", " ", 
        RowBox[{"Im", "[", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{"I", " ", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "I"}], " ", 
              RowBox[{"m", "/", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", 
                    RowBox[{"T", "^", "2"}], 
                    RowBox[{"Cosh", "[", 
                    RowBox[{"x", "^", "2"}], "]"}]}], "+", 
                   RowBox[{"2", 
                    RowBox[{"T", "^", "2"}]}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"Sinh", "[", 
                   RowBox[{"x", "^", "2"}], "]"}], ")"}]}]}], ")"}]}], "]"}], 
            " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m", " ", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "/", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "Pi", " ", "I", " ", 
                  RowBox[{"Sinh", "[", 
                   RowBox[{"x", "^", "2"}], "]"}]}], ")"}]}]}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"1", "/", "10000"}], ",", "Infinity"}], "}"}]}], "]"}], 
         "]"}]}], ",", 
       RowBox[{"2", " ", 
        RowBox[{"Abs", "[", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{"I", " ", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "I"}], " ", 
              RowBox[{"m", "/", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", 
                    RowBox[{"T", "^", "2"}], 
                    RowBox[{"Cosh", "[", 
                    RowBox[{"x", "^", "2"}], "]"}]}], "+", 
                   RowBox[{"2", 
                    RowBox[{"T", "^", "2"}]}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"Sinh", "[", 
                   RowBox[{"x", "^", "2"}], "]"}], ")"}]}]}], ")"}]}], "]"}], 
            " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m", " ", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "/", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "Pi", " ", "I", " ", 
                  RowBox[{"Sinh", "[", 
                   RowBox[{"x", "^", "2"}], "]"}]}], ")"}]}]}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"1", "/", "10000"}], ",", "Infinity"}], "}"}]}], "]"}], 
         "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"T", ",", "0", ",", "1.25"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Dashed", ",", "Black"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.676657783372795*^9, 3.6766578154947367`*^9}, {
  3.6766578494154243`*^9, 3.676657868961335*^9}, {3.676658132099269*^9, 
  3.676658174723207*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "inumexpr"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Expression \
\[NoBreak]\\!\\({\[ExponentialE]\\^\\(\\(\\(-\\(\\(7\\/2\\)\\)\\)\\)\\\\ \
\[ImaginaryI]\\\\ \\(\\((x\\^2 + \\(\\(\\(\\((1.3041454081632654`*^-9 + \
\\(\\(1.3041454081632654`*^-9\\\\ \\(\\(Cosh[\\(\\(\[LeftSkeleton] 1 \
\[RightSkeleton]\\)\\)]\\)\\)\\)\\))\\)\\)\\\\ \
\\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\))\\)\\)\\)}\\)\[NoBreak] derived \
from integrand \[NoBreak]\\!\\(\[ImaginaryI]\\\\ \[ExponentialE]\\^\\(\\(\\(-\
\\(\\(7\\/2\\)\\)\\)\\)\\\\ \[ImaginaryI]\\\\ \\(\\((x\\^2 + \
\\(\\(\\(\\((1.3041454081632654`*^-9 + \\(\\(1.3041454081632654`*^-9\\\\ \
\\(\\(Cosh[\\(\\(\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\)\\)\\))\\)\\)\
\\\\ \\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\))\\)\\)\\)\\\\ \\@\\(7\\/\\(2\\\
\\ \[Pi]\\)\\)\\\\ \\@\\(\\(\\(-\[ImaginaryI]\\)\\)\\\\ x\\^2\\\\ \\(\\(Csch[\
\\(\\(x\\^2\\)\\)]\\)\\)\\)\\)\[NoBreak] is not numerical at \
\[NoBreak]\\!\\({x}\\)\[NoBreak] = \[NoBreak]\\!\\({7.340037362936917`*^7}\\)\
\[NoBreak]. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::inumexpr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6766578709524384`*^9, 3.676658175637101*^9, 
  3.689353407132243*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "mtdfb"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Numerical integration with \[NoBreak]\\!\\(\\\"LevinRule\\\
\"\\)\[NoBreak] failed. The integration continues with Method -> \
\[NoBreak]\\!\\(\\\"GaussKronrodRule\\\"\\)\[NoBreak]. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::mtdfb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6766578709524384`*^9, 3.676658175637101*^9, 
  3.689353407242857*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "inumexpr"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Expression \
\[NoBreak]\\!\\({\[ExponentialE]\\^\\(\\(\\(-\\(\\(7\\/2\\)\\)\\)\\)\\\\ \
\[ImaginaryI]\\\\ \\(\\((x\\^2 + \\(\\(\\(\\((1.3041454081632654`*^-9 + \
\\(\\(1.3041454081632654`*^-9\\\\ \\(\\(Cosh[\\(\\(\[LeftSkeleton] 1 \
\[RightSkeleton]\\)\\)]\\)\\)\\)\\))\\)\\)\\\\ \
\\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\))\\)\\)\\)}\\)\[NoBreak] derived \
from integrand \[NoBreak]\\!\\(\[ImaginaryI]\\\\ \[ExponentialE]\\^\\(\\(\\(-\
\\(\\(7\\/2\\)\\)\\)\\)\\\\ \[ImaginaryI]\\\\ \\(\\((x\\^2 + \
\\(\\(\\(\\((1.3041454081632654`*^-9 + \\(\\(1.3041454081632654`*^-9\\\\ \
\\(\\(Cosh[\\(\\(\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\)\\)\\))\\)\\)\
\\\\ \\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\))\\)\\)\\)\\\\ \\@\\(7\\/\\(2\\\
\\ \[Pi]\\)\\)\\\\ \\@\\(\\(\\(-\[ImaginaryI]\\)\\)\\\\ x\\^2\\\\ \\(\\(Csch[\
\\(\\(x\\^2\\)\\)]\\)\\)\\)\\)\[NoBreak] is not numerical at \
\[NoBreak]\\!\\({x}\\)\[NoBreak] = \[NoBreak]\\!\\({7.340037362936917`*^7}\\)\
\[NoBreak]. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::inumexpr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6766578709524384`*^9, 3.676658175637101*^9, 
  3.689353407349622*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "mtdfb"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Numerical integration with \[NoBreak]\\!\\(\\\"LevinRule\\\
\"\\)\[NoBreak] failed. The integration continues with Method -> \
\[NoBreak]\\!\\(\\\"GaussKronrodRule\\\"\\)\[NoBreak]. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::mtdfb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6766578709524384`*^9, 3.676658175637101*^9, 
  3.6893534074395447`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "inumexpr"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Expression \
\[NoBreak]\\!\\({\[ExponentialE]\\^\\(\\(\\(-\\(\\(7\\/2\\)\\)\\)\\)\\\\ \
\[ImaginaryI]\\\\ \\(\\((x\\^2 + \\(\\(\\(\\((1.3041454081632654`*^-9 + \
\\(\\(1.3041454081632654`*^-9\\\\ \\(\\(Cosh[\\(\\(\[LeftSkeleton] 1 \
\[RightSkeleton]\\)\\)]\\)\\)\\)\\))\\)\\)\\\\ \
\\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\))\\)\\)\\)}\\)\[NoBreak] derived \
from integrand \[NoBreak]\\!\\(\[ImaginaryI]\\\\ \[ExponentialE]\\^\\(\\(\\(-\
\\(\\(7\\/2\\)\\)\\)\\)\\\\ \[ImaginaryI]\\\\ \\(\\((x\\^2 + \
\\(\\(\\(\\((1.3041454081632654`*^-9 + \\(\\(1.3041454081632654`*^-9\\\\ \
\\(\\(Cosh[\\(\\(\[LeftSkeleton] 1 \[RightSkeleton]\\)\\)]\\)\\)\\)\\))\\)\\)\
\\\\ \\(\\(Csch[\\(\\(x\\^2\\)\\)]\\)\\)\\)\\))\\)\\)\\)\\\\ \\@\\(7\\/\\(2\\\
\\ \[Pi]\\)\\)\\\\ \\@\\(\\(\\(-\[ImaginaryI]\\)\\)\\\\ x\\^2\\\\ \\(\\(Csch[\
\\(\\(x\\^2\\)\\)]\\)\\)\\)\\)\[NoBreak] is not numerical at \
\[NoBreak]\\!\\({x}\\)\[NoBreak] = \[NoBreak]\\!\\({7.340037362936917`*^7}\\)\
\[NoBreak]. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::inumexpr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6766578709524384`*^9, 3.676658175637101*^9, 
  3.689353407560072*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[\\(NIntegrate :: inumexpr\\), \
\\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this calculation. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6766578709524384`*^9, 3.676658175637101*^9, 
  3.689353407630959*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "mtdfb"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Numerical integration with \[NoBreak]\\!\\(\\\"LevinRule\\\
\"\\)\[NoBreak] failed. The integration continues with Method -> \
\[NoBreak]\\!\\(\\\"GaussKronrodRule\\\"\\)\[NoBreak]. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::mtdfb\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6766578709524384`*^9, 3.676658175637101*^9, 
  3.6893534077176332`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[\\(NIntegrate :: mtdfb\\), \
\\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this calculation. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6766578709524384`*^9, 3.676658175637101*^9, 
  3.6893534078083467`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 
    LineBox[CompressedData["
1:eJwVW3c81l8bNkqLCElCKpUQEYrkVopUskJoIJsiRSqVlTIrkV+DJCKEhKwc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     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVV3c81t8XJ1oSUhq+JVSSZKWM1JEiCUkqSmZJZBUS0hIZEZKUkUhSIiv7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     "]]}, 
   {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwd1Xs01WkXB3BCN1Qq92uSGkRqKox8XUJSjcw7o1CiXNO4VK9Iuqjc5VIj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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.676657961279394*^9, 3.6766582812427483`*^9, 
  3.689353525745899*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<plot2.pdf\>\"", ",", " ", "plot2"}], "]"}]], "Input",
 CellChangeTimes->{{3.676658361618531*^9, 3.676658369449942*^9}}],

Cell[BoxData["\<\"plot2.pdf\"\>"], "Output",
 CellChangeTimes->{3.676658378712843*^9, 3.689353526459285*^9}]
}, Open  ]]
},
WindowSize->{1855, 1056},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.1 for Linux x86 (64-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 617, 13, 32, "Input"],
Cell[CellGroupData[{
Cell[1200, 37, 988, 25, 32, "Input"],
Cell[2191, 64, 1193, 26, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3421, 95, 199, 5, 32, "Input"],
Cell[3623, 102, 564, 18, 55, "Output"]
}, Open  ]],
Cell[4202, 123, 288, 6, 32, "Input"],
Cell[CellGroupData[{
Cell[4515, 133, 648, 16, 32, "Input"],
Cell[5166, 151, 776, 11, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5979, 167, 405, 12, 32, "Input"],
Cell[6387, 181, 117, 2, 32, "Output"]
}, Open  ]],
Cell[6519, 186, 595, 10, 32, "Input"],
Cell[CellGroupData[{
Cell[7139, 200, 679, 17, 32, "Input"],
Cell[7821, 219, 2759, 78, 107, "Output"]
}, Open  ]],
Cell[10595, 300, 271, 5, 32, "Input"],
Cell[CellGroupData[{
Cell[10891, 309, 382, 9, 32, "Input"],
Cell[11276, 320, 1429, 36, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12742, 361, 643, 20, 84, "Input"],
Cell[13388, 383, 603, 19, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14028, 407, 973, 25, 32, "Input"],
Cell[15004, 434, 3093, 94, 107, "Output"]
}, Open  ]],
Cell[18112, 531, 234, 5, 32, "Input"],
Cell[CellGroupData[{
Cell[18371, 540, 1063, 30, 32, "Input"],
Cell[19437, 572, 222, 4, 32, "Output"]
}, Open  ]],
Cell[19674, 579, 229, 5, 32, "Input"],
Cell[CellGroupData[{
Cell[19928, 588, 479, 12, 32, "Input"],
Cell[20410, 602, 2561, 74, 102, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23008, 681, 8151, 222, 530, "Input"],
Cell[31162, 905, 58978, 980, 225, "Output"]
}, Open  ]],
Cell[90155, 1888, 303, 7, 32, "Input"],
Cell[CellGroupData[{
Cell[90483, 1899, 4414, 121, 192, "Input"],
Cell[94900, 2022, 1490, 24, 59, "Message"],
Cell[96393, 2048, 654, 12, 23, "Message"],
Cell[97050, 2062, 55945, 930, 303, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153032, 2997, 4285, 119, 192, "Input"],
Cell[157320, 3118, 1466, 24, 59, "Message"],
Cell[158789, 3144, 630, 12, 23, "Message"],
Cell[159422, 3158, 56612, 942, 342, "Output"]
}, Open  ]],
Cell[216049, 4103, 436, 11, 32, "Input"],
Cell[CellGroupData[{
Cell[216510, 4118, 4014, 110, 77, "Input"],
Cell[220527, 4230, 1609, 27, 46, "Message"],
Cell[222139, 4259, 654, 12, 23, "Message"],
Cell[222796, 4273, 1609, 27, 46, "Message"],
Cell[224408, 4302, 656, 12, 23, "Message"],
Cell[225067, 4316, 95949, 1589, 224, "Output"]
}, Open  ]],
Cell[321031, 5908, 469, 8, 32, "Input"],
Cell[CellGroupData[{
Cell[321525, 5920, 3975, 108, 77, "Input"],
Cell[325503, 6030, 1509, 25, 59, "Message"],
Cell[327015, 6057, 705, 13, 23, "Message"],
Cell[327723, 6072, 1509, 25, 59, "Message"],
Cell[329235, 6099, 705, 13, 23, "Message"],
Cell[329943, 6114, 111338, 1841, 433, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[441318, 7960, 3906, 107, 77, "Input"],
Cell[445227, 8069, 1551, 26, 46, "Message"],
Cell[446781, 8097, 630, 12, 23, "Message"],
Cell[447414, 8111, 1549, 26, 46, "Message"],
Cell[448966, 8139, 628, 12, 23, "Message"],
Cell[449597, 8153, 130269, 2155, 434, 88736, 1472, "CachedBoxData", \
"BoxData", "Output"]
}, Open  ]],
Cell[579881, 10311, 161, 3, 32, "Input"],
Cell[CellGroupData[{
Cell[580067, 10318, 5113, 136, 121, "Input"],
Cell[585183, 10456, 1398, 24, 59, "Message"],
Cell[586584, 10482, 608, 12, 23, "Message"],
Cell[587195, 10496, 1398, 24, 59, "Message"],
Cell[588596, 10522, 610, 12, 23, "Message"],
Cell[589209, 10536, 1398, 24, 59, "Message"],
Cell[590610, 10562, 586, 12, 23, "Message"],
Cell[591199, 10576, 610, 12, 23, "Message"],
Cell[591812, 10590, 585, 12, 23, "Message"],
Cell[592400, 10604, 43284, 724, 225, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[635721, 11333, 173, 3, 32, "Input"],
Cell[635897, 11338, 108, 1, 32, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/perturbations.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    541833,      15163]
NotebookOptionsPosition[    530739,      14818]
NotebookOutlinePosition[    531449,      14842]
CellTagsIndexPosition[    531406,      14839]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "4"}], ";"}]], "Input",
 CellChangeTimes->{
  3.399378846754773*^9, {3.399380428654138*^9, 3.399380429362133*^9}, 
   3.399734891727295*^9, 3.4177810498935413`*^9, 3.418505441435129*^9, 
   3.425298135091713*^9, {3.4271186121778*^9, 3.427118625575248*^9}, 
   3.428011264453457*^9, 3.42971214044381*^9, 3.429728153425563*^9, 
   3.429728279929755*^9, 3.42972923195807*^9, 3.433644299342764*^9, 
   3.437152231936537*^9, 3.4374971040996113`*^9, 3.4379303741997232`*^9, {
   3.438498075011456*^9, 3.438498083456554*^9}, 3.438498431261158*^9, 
   3.438535604735653*^9, 3.438676519911273*^9, 3.4390319460052567`*^9, 
   3.439032745356251*^9, 3.4390579058999987`*^9, 3.439072700140147*^9, 
   3.439292859324345*^9, 3.440243228335629*^9, 3.440870514689081*^9, 
   3.440959576960916*^9, 3.44209639124828*^9, 3.444319662112619*^9, 
   3.445187733555976*^9, 3.4459462478233137`*^9, {3.478505754662425*^9, 
   3.4785057552913723`*^9}, 3.478505889331127*^9, {3.4895752377537355`*^9, 
   3.489575238315336*^9}, {3.4926938681658683`*^9, 3.4926938685090685`*^9}, 
   3.5386824273936543`*^9}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "coord", ",", " ", "metric", ",", "inversemetric", ",", " ", "affine", ",", 
   " ", "riemann", ",", " ", "ricci", ",", " ", "scalar", ",", "riemanndddd", 
   ",", " ", "einstein", ",", " ", "weyl", ",", "weylsquared", ",", 
   "stresstud", ",", "strenconsn", ",", "\[Eta]", ",", "x", ",", "y", ",", 
   "z"}], "]"}]], "Input",
 CellChangeTimes->{{3.4895752451013484`*^9, 3.4895752636029806`*^9}, {
  3.4926939036403303`*^9, 3.4926939061675353`*^9}, {3.529510157314909*^9, 
  3.529510175847742*^9}, {3.529511123206206*^9, 3.52951112568661*^9}, {
  3.5295132051702623`*^9, 3.52951322073909*^9}, {3.538677834181987*^9, 
  3.538677850874016*^9}, {3.5386781693485756`*^9, 3.53867819468302*^9}, {
  3.538678232310286*^9, 3.5386782359138927`*^9}, {3.677493560638463*^9, 
  3.6774935636636753`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"coord", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"\[Eta]", ",", "x", ",", "y", ",", "z"}], "}"}]}], ";"}],
  FontWeight->"Bold"]], "Input",
 CellChangeTimes->{{3.3993788579690313`*^9, 3.399378892728096*^9}, {
   3.399379525354453*^9, 3.399379549462208*^9}, {3.399380433195179*^9, 
   3.399380433362174*^9}, {3.399734822082234*^9, 3.399734869201231*^9}, {
   3.400480670245096*^9, 3.400480713839513*^9}, {3.417781053658909*^9, 
   3.417781070731968*^9}, {3.418505444093849*^9, 3.418505444293542*^9}, {
   3.4205541661901493`*^9, 3.420554167819915*^9}, 3.4205542322308407`*^9, {
   3.425298140393482*^9, 3.425298153490226*^9}, 3.427118619023028*^9, {
   3.427118725366496*^9, 3.427118733802087*^9}, {3.4280112712522917`*^9, 
   3.4280112895811157`*^9}, {3.4280113643321323`*^9, 
   3.4280113699972477`*^9}, {3.429711926555194*^9, 3.4297119443928432`*^9}, {
   3.429728147396494*^9, 3.4297281480528393`*^9}, {3.4297282749257174`*^9, 
   3.429728275144951*^9}, {3.429729235944996*^9, 3.429729236703076*^9}, 
   3.433644306315446*^9, {3.4371522372871647`*^9, 3.437152237453899*^9}, {
   3.4374971074899387`*^9, 3.4374971152017508`*^9}, {3.437930378016221*^9, 
   3.437930378271263*^9}, {3.438498067012459*^9, 3.438498092101659*^9}, {
   3.438498436946144*^9, 3.4384984376766777`*^9}, {3.4385355954717197`*^9, 
   3.438535598816226*^9}, {3.438676523170496*^9, 3.4386765401501217`*^9}, {
   3.439032007385702*^9, 3.439032042060699*^9}, {3.4390327481737957`*^9, 
   3.439032749284296*^9}, {3.439057913720812*^9, 3.439057913921897*^9}, {
   3.439072704084093*^9, 3.4390727042107077`*^9}, {3.439292865264151*^9, 
   3.439292866319037*^9}, {3.440243235963162*^9, 3.4402432549722013`*^9}, {
   3.4408705309837217`*^9, 3.440870533609949*^9}, {3.440959582196316*^9, 
   3.440959582452071*^9}, {3.440960621974325*^9, 3.4409606234917994`*^9}, {
   3.442096396426509*^9, 3.442096397900921*^9}, 3.4420964405542383`*^9, {
   3.444319665263537*^9, 3.444319667126337*^9}, {3.444320940177182*^9, 
   3.444320941410931*^9}, {3.4443240090722923`*^9, 3.444324011763524*^9}, {
   3.44518774068814*^9, 3.445187741154491*^9}, 3.445189790670642*^9, {
   3.445946252758574*^9, 3.4459462578023367`*^9}, 3.445952771836546*^9, {
   3.446059386074602*^9, 3.4460594055253572`*^9}, {3.446557510420643*^9, 
   3.4465575139337273`*^9}, {3.477232622113669*^9, 3.477232643281878*^9}, {
   3.478505767189445*^9, 3.478505778837318*^9}, {3.489575250249357*^9, 
   3.489575252214961*^9}, {3.49269390910034*^9, 3.4926939115495443`*^9}, {
   3.53692904590823*^9, 3.536929050064468*^9}, 3.5386824569089065`*^9, {
   3.677493568059816*^9, 3.677493568745681*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Introduce", " ", "metric", " ", "perturbation", " ", "functions"}],
   "*)"}]], "Input",
 CellChangeTimes->{{3.688217612129136*^9, 3.6882176180728197`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"a00", "[", 
    RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
   RowBox[{"1", "-", 
    RowBox[{"2", " ", "eps", " ", "*", " ", 
     RowBox[{"phi", "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6152213574495316`*^9, 3.6152213670749164`*^9}, 
   3.6152214485396833`*^9, 3.615223341344451*^9, {3.677493572905229*^9, 
   3.6774935800818443`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"a11", "[", 
    RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{"eps", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"gamma", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a22", "[", 
    RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{"eps", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"psi", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
        RowBox[{"ht", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], ")"}], "/", "2"}]}]}]}], ";", 
  " ", 
  RowBox[{
   RowBox[{"a23", "[", 
    RowBox[{"t_", ",", "x_"}], "]"}], "=", 
   RowBox[{"eps", "*", 
    RowBox[{
     RowBox[{"hx", "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}], "/", "2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a33", "[", 
    RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{"eps", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"psi", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
        RowBox[{"ht", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], ")"}], "/", "2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"metric", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "[", "\[Eta]", "]"}], "^", "2"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"a00", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"a11", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], ",", "0", ",", "0"}], "}"}], 
      " ", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"a22", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], ",", 
        RowBox[{"a23", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"a23", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], ",", 
        RowBox[{"a33", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "}"}]}], "}"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.399378915696725*^9, 3.399378942626919*^9}, 
   3.3993795033463173`*^9, {3.399379558676029*^9, 3.3993796373687897`*^9}, {
   3.399379835957694*^9, 3.399379866060094*^9}, 3.399379910075273*^9, {
   3.3993799404830427`*^9, 3.399380054982342*^9}, {3.399380441848915*^9, 
   3.3993804689231787`*^9}, {3.3995929178267097`*^9, 3.3995929709276*^9}, {
   3.399734904342626*^9, 3.3997351834606037`*^9}, {3.3997352775113163`*^9, 
   3.399735308031075*^9}, {3.399735477514464*^9, 3.399735507746337*^9}, {
   3.399735565111701*^9, 3.399735602566269*^9}, {3.400480730919932*^9, 
   3.400480898807703*^9}, {3.4004809293136253`*^9, 3.4004810751675577`*^9}, {
   3.4004811212125053`*^9, 3.400481327799491*^9}, {3.40054562659867*^9, 
   3.400545658948805*^9}, {3.400571179592882*^9, 3.400571208425186*^9}, {
   3.400571244311616*^9, 3.4005713251511917`*^9}, {3.4177810787774067`*^9, 
   3.417781189603266*^9}, {3.4184779559857492`*^9, 3.4184779605062437`*^9}, {
   3.418505452045013*^9, 3.418505517787259*^9}, {3.4205541759535313`*^9, 
   3.4205541960027637`*^9}, {3.4205542355099163`*^9, 3.42055423570791*^9}, {
   3.425298160473447*^9, 3.42529822033851*^9}, {3.425298255171379*^9, 
   3.4252982553686657`*^9}, {3.425298450974182*^9, 3.4252984634543247`*^9}, {
   3.427118633865314*^9, 3.427118777552061*^9}, {3.428011308252346*^9, 
   3.428011315973382*^9}, {3.428011384879033*^9, 3.428011491422016*^9}, {
   3.428011524879486*^9, 3.42801161171815*^9}, {3.428011656822832*^9, 
   3.42801169653898*^9}, {3.4280117549470053`*^9, 3.428011782340869*^9}, {
   3.428011816743718*^9, 3.428011834149691*^9}, {3.4297119587363462`*^9, 
   3.429712097308407*^9}, {3.429728116600762*^9, 3.429728142574462*^9}, {
   3.4297282889853067`*^9, 3.429728297806246*^9}, {3.4297283326042557`*^9, 
   3.429728338766255*^9}, {3.4297284007341223`*^9, 3.4297284092764072`*^9}, {
   3.4297287108294287`*^9, 3.429728724481915*^9}, {3.4297289123172398`*^9, 
   3.429728934361267*^9}, {3.429729225041539*^9, 3.429729225369479*^9}, {
   3.429729257171809*^9, 3.4297292623535347`*^9}, {3.429729302662785*^9, 
   3.42972930288943*^9}, {3.433644316442277*^9, 3.4336443298870783`*^9}, {
   3.437152243915523*^9, 3.437152256856312*^9}, {3.437152474448395*^9, 
   3.437152500912327*^9}, {3.437497120642804*^9, 3.437497176154567*^9}, {
   3.4377985047849493`*^9, 3.437798525185577*^9}, {3.4379303841585293`*^9, 
   3.437930397727515*^9}, {3.438498102605214*^9, 3.4384981339473343`*^9}, {
   3.438498441483658*^9, 3.438498466588629*^9}, {3.438498499846304*^9, 
   3.438498502556561*^9}, {3.4384985412145653`*^9, 3.438498574560843*^9}, {
   3.438530607262411*^9, 3.43853064309916*^9}, {3.438530680868846*^9, 
   3.438530701032648*^9}, {3.438530802491185*^9, 3.438530820602168*^9}, {
   3.438535621611554*^9, 3.4385356894403963`*^9}, {3.438535733804031*^9, 
   3.438535747892846*^9}, 3.4385358215570383`*^9, {3.438676548200056*^9, 
   3.438676661090726*^9}, {3.439032049191436*^9, 3.4390322016236258`*^9}, {
   3.43903235990943*^9, 3.43903241790036*^9}, {3.4390325157517776`*^9, 
   3.4390325382202463`*^9}, {3.439032704191738*^9, 3.439032733060822*^9}, {
   3.439053835958064*^9, 3.4390539141881323`*^9}, {3.439057920435507*^9, 
   3.439057964076613*^9}, {3.439072390637594*^9, 3.439072417065999*^9}, {
   3.439292876858408*^9, 3.4392929074759007`*^9}, 3.439292950522931*^9, {
   3.4401624008649406`*^9, 3.440162469674614*^9}, {3.4402432630215816`*^9, 
   3.4402432989840107`*^9}, {3.4408705387185307`*^9, 3.440870548525737*^9}, {
   3.440945945830923*^9, 3.4409459490031853`*^9}, {3.440959589264648*^9, 
   3.440959624788105*^9}, {3.440960160538094*^9, 3.4409602213756104`*^9}, {
   3.44096039166044*^9, 3.4409604678195887`*^9}, {3.4409606335451393`*^9, 
   3.4409606943509493`*^9}, {3.44101269283742*^9, 3.441012709662973*^9}, {
   3.442096455645582*^9, 3.44209646162774*^9}, {3.444319675072032*^9, 
   3.444319705686818*^9}, {3.44431993433314*^9, 3.4443199514382753`*^9}, {
   3.444320060767383*^9, 3.444320076455637*^9}, {3.444320955206787*^9, 
   3.4443209699056273`*^9}, {3.4443210026531277`*^9, 
   3.4443210032591457`*^9}, {3.444324019234148*^9, 3.444324040443057*^9}, {
   3.44494661948746*^9, 3.444946623831298*^9}, {3.445187747841535*^9, 
   3.445187763232937*^9}, {3.4451897848830843`*^9, 3.4451897850058517`*^9}, {
   3.445190677754771*^9, 3.445190699287928*^9}, {3.44594626493622*^9, 
   3.445946303423973*^9}, {3.445952710154461*^9, 3.4459527331745663`*^9}, {
   3.445952775428738*^9, 3.445952775620191*^9}, {3.446059412902782*^9, 
   3.4460594760460978`*^9}, {3.4465574648707542`*^9, 3.446557501803082*^9}, {
   3.4772326563710423`*^9, 3.47723269002798*^9}, {3.478505789403245*^9, 
   3.4785060376589613`*^9}, {3.489575288625425*^9, 3.489575359199949*^9}, {
   3.4895754182304525`*^9, 3.4895754574177213`*^9}, {3.4926939356515865`*^9, 
   3.4926939368371887`*^9}, {3.492694439180089*^9, 3.492694441644893*^9}, {
   3.529511838857463*^9, 3.5295119263268166`*^9}, {3.529512020628982*^9, 
   3.5295120237645874`*^9}, {3.5295120730294743`*^9, 
   3.5295122043193045`*^9}, {3.5295122513845873`*^9, 3.529512269324619*^9}, {
   3.5295267876263976`*^9, 3.529526800636142*^9}, {3.5295268515280523`*^9, 
   3.529526871701206*^9}, {3.5295269032100086`*^9, 3.5295269112184668`*^9}, {
   3.529526990486*^9, 3.5295270037707605`*^9}, {3.529527103677475*^9, 
   3.5295271169792356`*^9}, {3.5295275802567334`*^9, 
   3.5295276372319922`*^9}, {3.5295276881129026`*^9, 
   3.5295277301973095`*^9}, {3.5295277826213083`*^9, 3.529527801836407*^9}, {
   3.52952784471686*^9, 3.5295278963898153`*^9}, {3.529527967005854*^9, 
   3.5295280024688826`*^9}, {3.5369290770480113`*^9, 
   3.5369291488971205`*^9}, {3.538342852872508*^9, 3.538342924894628*^9}, {
   3.5383436657230005`*^9, 3.538343684557078*^9}, {3.5383437931002865`*^9, 
   3.538343802811842*^9}, {3.5383444477487297`*^9, 3.5383444568342495`*^9}, {
   3.538671598017249*^9, 3.538671720633465*^9}, {3.538673072226823*^9, 
   3.5386730816492395`*^9}, {3.5386783690601263`*^9, 
   3.5386783931153684`*^9}, {3.538682341312703*^9, 3.5386823770523663`*^9}, 
   3.5386824814321494`*^9, {3.5387413578077145`*^9, 3.5387413858253636`*^9}, {
   3.5387414162922173`*^9, 3.538741418320221*^9}, {3.5387414621874976`*^9, 
   3.538741490875948*^9}, 3.614700921851135*^9, {3.614700973201725*^9, 
   3.614700978106435*^9}, {3.615221398228716*^9, 3.6152214510513315`*^9}, {
   3.6155678839566264`*^9, 3.615567890804329*^9}, {3.6158074263562264`*^9, 
   3.6158074488007298`*^9}, {3.624283524779588*^9, 3.624283530573353*^9}, {
   3.677493576662119*^9, 3.677493600080694*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"metric", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{3.538683037588726*^9, 3.587309275722865*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       SuperscriptBox[
        RowBox[{"a", "[", "\[Eta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "eps", " ", 
          RowBox[{"phi", "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], "0", "0", "0"},
     {"0", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"a", "[", "\[Eta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"eps", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"gamma", "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"psi", "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      "0", "0"},
     {"0", "0", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"a", "[", "\[Eta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          FractionBox["1", "2"], " ", "eps", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ht", "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"psi", "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "eps", " ", 
       SuperscriptBox[
        RowBox[{"a", "[", "\[Eta]", "]"}], "2"], " ", 
       RowBox[{"hx", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}]},
     {"0", "0", 
      RowBox[{
       FractionBox["1", "2"], " ", "eps", " ", 
       SuperscriptBox[
        RowBox[{"a", "[", "\[Eta]", "]"}], "2"], " ", 
       RowBox[{"hx", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"a", "[", "\[Eta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          FractionBox["1", "2"], " ", "eps", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"ht", "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"psi", "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.587309280209114*^9, 3.5926728903225803`*^9, 3.5987939716291103`*^9, 
   3.5988800099783134`*^9, 3.5993139919572735`*^9, 3.5993204018762875`*^9, 
   3.599334822754526*^9, 3.599334873454526*^9, 3.5994847290869427`*^9, 
   3.5995844266607914`*^9, 3.5995876205128856`*^9, 3.5995881939783664`*^9, 
   3.5995888562583303`*^9, 3.599589644541532*^9, 3.599589986703376*^9, 
   3.5998437031213317`*^9, 3.6035420571059804`*^9, {3.6070841865924487`*^9, 
   3.6070841914755616`*^9}, 3.6070851656040406`*^9, 3.607968678680873*^9, 
   3.608045367883128*^9, 3.6080591312667065`*^9, 3.6089940439624023`*^9, 
   3.6147009803159046`*^9, 3.6147036240241346`*^9, 3.614703729419939*^9, 
   3.6147040545560293`*^9, 3.614709780584138*^9, 3.6149435687676716`*^9, {
   3.615221428680501*^9, 3.615221454358595*^9}, 3.6152233475532904`*^9, 
   3.615223430655023*^9, 3.615226179030425*^9, 3.6152903343377047`*^9, 
   3.6152940886115522`*^9, 3.6153129109959707`*^9, 3.61554923369036*^9, 
   3.615567900065181*^9, 3.6155723746642995`*^9, 3.615650104387009*^9, 
   3.6157335066884727`*^9, 3.6158074525961466`*^9, 3.6158290929847355`*^9, 
   3.623407486999202*^9, 3.623411268422039*^9, 3.623413191337494*^9, 
   3.623657876762314*^9, 3.624283534423555*^9, 3.624289249435457*^9, {
   3.624298137957776*^9, 3.624298167092081*^9}, 3.624347916727603*^9, 
   3.62437124677163*^9, 3.624372931612405*^9, 3.624383834578512*^9, 
   3.624458076556068*^9, 3.624458750343595*^9, 3.624461791431822*^9, 
   3.624462824026539*^9, 3.624463028652817*^9, 3.624641219008712*^9, 
   3.624646839358635*^9, 3.624694044014391*^9, 3.624794276497682*^9, 
   3.62559520462019*^9, 3.625601186985259*^9, 3.625656421183115*^9, 
   3.677493618918826*^9, 3.6774937085252733`*^9, 3.6774937913730593`*^9, 
   3.677503876857277*^9, 3.677505314374176*^9, 3.688217624810252*^9, 
   3.688217981576885*^9, 3.68821890566227*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Define", " ", "Kronecker", " ", "delta"}], "*)"}]], "Input",
 CellChangeTimes->{{3.677493640359928*^9, 3.6774936517130547`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dmn", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5386735320532303`*^9, 3.5386735645636873`*^9}, 
   3.5386825010257835`*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Solve", " ", "for", " ", "velocity", " ", "in", " ", "comoving", " ", 
   RowBox[{"gauge", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.677493657600301*^9, 3.6774936769827213`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"vu", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v0", "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}], ",", "0", ",", "0", ",", "0"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5386717720979548`*^9, 3.538671855495702*^9}, {
   3.53867208799851*^9, 3.5386721361089945`*^9}, {3.5386724547309384`*^9, 
   3.53867249566541*^9}, {3.538672621729232*^9, 3.5386726247556367`*^9}, {
   3.5386727024749737`*^9, 3.5386727601638746`*^9}, {3.538674287702958*^9, 
   3.538674302616584*^9}, {3.53867443694842*^9, 3.538674470114078*^9}, {
   3.5386827491598196`*^9, 3.538682761842642*^9}, 3.614703520999093*^9, {
   3.62428354072529*^9, 3.624283560798482*^9}, {3.624298092705265*^9, 
   3.624298094709699*^9}, {3.677493728322258*^9, 3.677493728662406*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"vd", ":=", 
    RowBox[{"vd", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"metric", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
           RowBox[{"vu", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "/", 
        RowBox[{
         RowBox[{"a", "[", "\[Eta]", "]"}], "^", "2"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.538671883669351*^9, 3.5386718857285547`*^9}, {
   3.538672013040378*^9, 3.538672015863983*^9}, {3.538672215832119*^9, 
   3.538672258591794*^9}, {3.538672292974254*^9, 3.5386723386823344`*^9}, {
   3.5386723951544333`*^9, 3.538672423764884*^9}, {3.5386725090658336`*^9, 
   3.5386725441970954`*^9}, 3.5386726307928476`*^9, {3.538672769945092*^9, 
   3.5386728244047875`*^9}, {3.5386744754336877`*^9, 3.538674566085447*^9}, {
   3.5386827754458656`*^9, 3.5386827814362764`*^9}, 3.5386828132915325`*^9, {
   3.6147035363966875`*^9, 3.614703550281044*^9}, 3.614703589313245*^9, {
   3.6147040319204297`*^9, 3.6147040388000298`*^9}, 3.624283559616132*^9, {
   3.677493688162593*^9, 3.6774936889588013`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"vu", ".", "vd"}], "\[Equal]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{"v0", "[", 
    RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.624298110392197*^9, 3.624298122898647*^9}, {
  3.677493733262452*^9, 3.677493733699697*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v0", "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "eps", " ", 
          RowBox[{"phi", "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v0", "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}], "\[Rule]", 
     FractionBox["1", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "eps", " ", 
         RowBox[{"phi", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}]]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.624298144828004*^9, 3.624298167722562*^9}, 
   3.624347917406445*^9, 3.624371247226699*^9, 3.624372931958961*^9, 
   3.624383835309847*^9, 3.624458077076966*^9, 3.624458751377767*^9, 
   3.624461792538667*^9, 3.624462824386377*^9, 3.624463029569302*^9, 
   3.624641219649376*^9, 3.624646839883676*^9, 3.624694044497883*^9, 
   3.624794277046573*^9, 3.625595205146223*^9, 3.625601187408752*^9, 
   3.625656421443894*^9, {3.677493680229822*^9, 3.677493714184948*^9}, 
   3.677493799092605*^9, 3.677503876932912*^9, 3.677505314452588*^9, 
   3.688217625039439*^9, 3.6882179817488823`*^9, 3.688218905751749*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"v0", "[", 
    RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
   FractionBox["1", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "eps", " ", 
       RowBox[{"phi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.624298151187101*^9, 3.62429815965283*^9}, {
  3.677493722443179*^9, 3.6774937416137466`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Define", " ", "fluid", " ", "density", " ", "and", " ", "stress", " ", 
    "tensor"}], ",", " ", 
   RowBox[{
   "which", " ", "is", " ", "simply", " ", "diagonal", " ", "in", " ", 
    "comoving", " ", "gauge"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6774937529931393`*^9, 3.677493772431336*^9}, {
  3.6774938226091623`*^9, 3.677493837395321*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rho", "[", 
    RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"rhob", "[", "\[Eta]", "]"}], "*", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"eps", "*", 
       RowBox[{"delr", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"stresstud", ":=", 
  RowBox[{"stresstud", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"4", "/", "3"}], "*", 
         RowBox[{"rho", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], "*", 
         RowBox[{"vu", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "*", 
         RowBox[{"vd", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"rho", "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], "/", "3"}], "*", 
         RowBox[{"dmn", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{"stresstud", "//", "MatrixForm", " "}]}]}], "Input",
 CellChangeTimes->{{3.5369294476782103`*^9, 3.5369295217644477`*^9}, {
  3.536929599496894*^9, 3.5369296594373217`*^9}, {3.5369297046079054`*^9, 
  3.536929791853896*^9}, {3.5370907797013807`*^9, 3.537090795869305*^9}, {
  3.5386717525199203`*^9, 3.5386717647035418`*^9}, {3.5386732419863214`*^9, 
  3.5386733282856727`*^9}, {3.538673451026688*^9, 3.5386735006503754`*^9}, {
  3.5386735754213066`*^9, 3.538673597744946*^9}, {3.538674635770769*^9, 
  3.5386746598728113`*^9}, {3.538677626420822*^9, 3.5386776398368454`*^9}, {
  3.5386825297922344`*^9, 3.538682547919466*^9}, {3.5386829445033627`*^9, 
  3.5386829694634066`*^9}, {3.5386839580371428`*^9, 3.538683964511154*^9}, {
  3.6147038899760294`*^9, 3.6147038909120293`*^9}, {3.614704077659642*^9, 
  3.6147040789700503`*^9}, {3.677493744589452*^9, 3.677493778316903*^9}, {
  3.677493812070135*^9, 3.6774938129486017`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        RowBox[{"rhob", "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{"eps", " ", 
        RowBox[{"delr", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{"rhob", "[", "\[Eta]", "]"}]}]}], "0", "0", "0"},
     {"0", 
      RowBox[{
       FractionBox[
        RowBox[{"rhob", "[", "\[Eta]", "]"}], "3"], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", "eps", " ", 
        RowBox[{"delr", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{"rhob", "[", "\[Eta]", "]"}]}]}], "0", "0"},
     {"0", "0", 
      RowBox[{
       FractionBox[
        RowBox[{"rhob", "[", "\[Eta]", "]"}], "3"], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", "eps", " ", 
        RowBox[{"delr", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{"rhob", "[", "\[Eta]", "]"}]}]}], "0"},
     {"0", "0", "0", 
      RowBox[{
       FractionBox[
        RowBox[{"rhob", "[", "\[Eta]", "]"}], "3"], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", "eps", " ", 
        RowBox[{"delr", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{"rhob", "[", "\[Eta]", "]"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.67749381343046*^9, 3.6775038769891167`*^9, 
  3.677505314508506*^9, 3.688217625120165*^9, 3.688217981825768*^9, 
  3.6882189058206387`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"inversemetric", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Inverse", "[", "metric", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.5386839705483646`*^9, {3.6070841802272406`*^9, 3.607084198511613*^9}, 
   3.607085192529986*^9, {3.61580747877359*^9, 3.6158074794608264`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"a", "[", "\[Eta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "eps", " ", 
          RowBox[{"phi", "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}]], ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"a", "[", "\[Eta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "eps", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gamma", "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
            RowBox[{"psi", "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}]}], ")"}]}]}], ")"}]}]], ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"2", " ", "eps", " ", 
        RowBox[{"ht", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"8", " ", "eps", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"a", "[", "\[Eta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["eps", "2"], " ", 
          SuperscriptBox[
           RowBox[{"ht", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["eps", "2"], " ", 
          SuperscriptBox[
           RowBox[{"hx", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "eps", " ", 
              RowBox[{"psi", "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}], "2"]}]}], 
        ")"}]}]], ",", 
     FractionBox[
      RowBox[{"2", " ", "eps", " ", 
       RowBox[{"hx", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"a", "[", "\[Eta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["eps", "2"], " ", 
          SuperscriptBox[
           RowBox[{"ht", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["eps", "2"], " ", 
          SuperscriptBox[
           RowBox[{"hx", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "eps", " ", 
              RowBox[{"psi", "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}], "2"]}]}], 
        ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{"2", " ", "eps", " ", 
       RowBox[{"hx", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"a", "[", "\[Eta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["eps", "2"], " ", 
          SuperscriptBox[
           RowBox[{"ht", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["eps", "2"], " ", 
          SuperscriptBox[
           RowBox[{"hx", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "eps", " ", 
              RowBox[{"psi", "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}], "2"]}]}], 
        ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"eps", " ", 
           RowBox[{"ht", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"4", " ", "eps", " ", 
           RowBox[{"psi", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"a", "[", "\[Eta]", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["eps", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ht", "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["eps", "2"], " ", 
           SuperscriptBox[
            RowBox[{"hx", "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "eps", " ", 
               RowBox[{"psi", "[", 
                RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}], "2"]}]}], 
         ")"}]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6070841807576747`*^9, 3.6070841987612286`*^9}, {
   3.6070851656820416`*^9, 3.6070851935127983`*^9}, 3.607968686491273*^9, 
   3.608045369008518*^9, 3.608059140704524*^9, 3.608994044134004*^9, 
   3.6147010227151976`*^9, 3.614703742524191*^9, 3.6147040811228647`*^9, 
   3.6147097808649454`*^9, 3.61494357358563*^9, 3.6152214769478292`*^9, 
   3.615223347740492*^9, {3.615223422558571*^9, 3.6152234308734245`*^9}, 
   3.615226179233227*^9, 3.615290334556109*^9, 3.615294090250563*^9, 
   3.6153129120619183`*^9, 3.615549233924384*^9, {3.6155679011620665`*^9, 
   3.615567928239481*^9}, 3.6155723749295034`*^9, 3.61565010852141*^9, 
   3.615733542005905*^9, {3.6158074755092196`*^9, 3.6158074803823476`*^9}, 
   3.615829093359301*^9, 3.623407488713952*^9, 3.62341127010694*^9, 
   3.623413192738582*^9, 3.623657878510765*^9, 3.624283569550555*^9, 
   3.624289250524947*^9, 3.624298168352771*^9, 3.624347918618793*^9, 
   3.624371248416498*^9, 3.624372933266628*^9, 3.624383836622329*^9, 
   3.624458078252609*^9, 3.624458752964334*^9, 3.624461794498042*^9, 
   3.62446282547324*^9, 3.62446303056249*^9, 3.624641220965901*^9, 
   3.62464684092242*^9, 3.624694045483092*^9, 3.624794278527804*^9, 
   3.625595206360265*^9, 3.625601189111843*^9, 3.625656422330737*^9, 
   3.6774938407542553`*^9, 3.677503877155984*^9, 3.6775053146941223`*^9, 
   3.688217625400496*^9, 3.688217982037896*^9, 3.688218905991208*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", "inversemetric", "]"}]], "Input",
 CellChangeTimes->{{3.614701035465279*^9, 3.6147010415746937`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"a", "[", "\[Eta]", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "eps", " ", 
           RowBox[{"phi", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}]], "0", "0", "0"},
     {"0", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"a", "[", "\[Eta]", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "eps", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma", "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
             RowBox[{"psi", "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}]}], ")"}]}]}], ")"}]}]], "0",
       "0"},
     {"0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"2", " ", "eps", " ", 
         RowBox[{"ht", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
        RowBox[{"8", " ", "eps", " ", 
         RowBox[{"psi", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"a", "[", "\[Eta]", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["eps", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ht", "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["eps", "2"], " ", 
           SuperscriptBox[
            RowBox[{"hx", "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "eps", " ", 
               RowBox[{"psi", "[", 
                RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}], "2"]}]}], 
         ")"}]}]], 
      FractionBox[
       RowBox[{"2", " ", "eps", " ", 
        RowBox[{"hx", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"a", "[", "\[Eta]", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["eps", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ht", "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["eps", "2"], " ", 
           SuperscriptBox[
            RowBox[{"hx", "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "eps", " ", 
               RowBox[{"psi", "[", 
                RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}], "2"]}]}], 
         ")"}]}]]},
     {"0", "0", 
      FractionBox[
       RowBox[{"2", " ", "eps", " ", 
        RowBox[{"hx", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"a", "[", "\[Eta]", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["eps", "2"], " ", 
           SuperscriptBox[
            RowBox[{"ht", "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["eps", "2"], " ", 
           SuperscriptBox[
            RowBox[{"hx", "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "eps", " ", 
               RowBox[{"psi", "[", 
                RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}], "2"]}]}], 
         ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"eps", " ", 
            RowBox[{"ht", "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
           RowBox[{"4", " ", "eps", " ", 
            RowBox[{"psi", "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"a", "[", "\[Eta]", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["eps", "2"], " ", 
            SuperscriptBox[
             RowBox[{"ht", "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["eps", "2"], " ", 
            SuperscriptBox[
             RowBox[{"hx", "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "eps", " ", 
                RowBox[{"psi", "[", 
                 RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}], "2"]}]}], 
          ")"}]}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6147010422309475`*^9, 3.614703744583431*^9, 3.6147040825736732`*^9, 
   3.6147097808805456`*^9, 3.614943574323079*^9, 3.615221478476659*^9, 
   3.6152233477716923`*^9, {3.615223424789386*^9, 3.615223430904625*^9}, 
   3.6152261792644267`*^9, 3.61529033458731*^9, 3.615294096209801*^9, 
   3.615312912077594*^9, 3.615549233939986*^9, {3.6155679011777368`*^9, 
   3.6155679311383944`*^9}, 3.615572374945103*^9, 3.615650108537011*^9, 
   3.6157335450389204`*^9, 3.615807482787674*^9, 3.615829093390515*^9, 
   3.623407488840576*^9, 3.623411270234042*^9, 3.623413192870442*^9, 
   3.623657878663239*^9, 3.624283574561036*^9, 3.624289251089343*^9, 
   3.624298168455649*^9, 3.624347919005168*^9, 3.624371248596364*^9, 
   3.624372934063906*^9, 3.624383837065462*^9, 3.624458078756075*^9, 
   3.624458753468558*^9, 3.624461795169345*^9, 3.624462825690998*^9, 
   3.624463031242752*^9, 3.6246412213652*^9, 3.624646841064999*^9, 
   3.624694045640424*^9, 3.624794279855614*^9, 3.625595206974713*^9, 
   3.625601189758813*^9, 3.625656422733471*^9, 3.677493845317617*^9, 
   3.677503877197118*^9, 3.677505314733891*^9, 3.688217625474339*^9, 
   3.688217982098187*^9, 3.688218906040889*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Define", " ", "affine", " ", "connection"}], "*)"}]], "Input",
 CellChangeTimes->{{3.677493850926545*^9, 3.6774938576498537`*^9}}],

Cell[BoxData[
 RowBox[{"affine", ":=", 
  RowBox[{"affine", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], "*", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"inversemetric", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "s"}], "]"}], "]"}], ")"}], "*", 
          "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"metric", "[", 
               RowBox[{"[", 
                RowBox[{"s", ",", "j"}], "]"}], "]"}], ",", 
              RowBox[{"coord", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], " ", "]"}], "+", 
            "\[IndentingNewLine]", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"metric", "[", 
               RowBox[{"[", 
                RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"coord", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], " ", "]"}], "-", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"metric", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"coord", "[", 
               RowBox[{"[", "s", "]"}], "]"}]}], " ", "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], " ", 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Compute", " ", "Riemann", " ", "tensor"}], ",", " ", 
   RowBox[{"Ricci", " ", "tensor", " ", "etc"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.677493904521435*^9, 3.677493913213067*^9}}],

Cell[BoxData[
 RowBox[{"riemann", ":=", 
  RowBox[{"riemann", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"affine", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "l"}], "]"}], "]"}], ",", 
         RowBox[{"coord", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], " ", "]"}], "-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"affine", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], ",", 
         RowBox[{"coord", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], " ", "]"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"affine", "[", 
            RowBox[{"[", 
             RowBox[{"s", ",", "j", ",", "l"}], "]"}], "]"}], " ", 
           RowBox[{"affine", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "k", ",", "s"}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"affine", "[", 
            RowBox[{"[", 
             RowBox[{"s", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
           RowBox[{"affine", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "l", ",", "s"}], "]"}], "]"}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"s", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "n"}], "}"}]}], "]"}], " ", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5383431823993564`*^9, 3.5383432201655164`*^9}, {
  3.5386750053198185`*^9, 3.5386750231818495`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Ricci", " ", "tensor"}], "*)"}]], "Input",
 CellChangeTimes->{{3.6882176589768257`*^9, 3.6882176621598873`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ricci", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"riemann", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j", ",", "i", ",", "l"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5295283701429124`*^9, 3.529528380815523*^9}, {
   3.5383432979029627`*^9, 3.5383432997050657`*^9}, 3.5383433833658504`*^9, {
   3.5386752073869734`*^9, 3.5386752145785856`*^9}, 3.623417087987523*^9, {
   3.623417380844701*^9, 3.62341738221716*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Calculate", " ", "the", " ", "Ricci", " ", 
    RowBox[{"scalar", ".", " ", "Since"}], " ", "we", " ", "are", " ", "only",
     " ", "interested", " ", "in", " ", "accuracy", " ", "up", " ", "to", " ",
     "order", " ", 
    RowBox[{"epsilon", "^", "2"}]}], ",", " ", 
   RowBox[{
   "we", " ", "first", " ", "expand", " ", "the", " ", "Ricci", " ", "tensor",
     " ", "to", " ", "simplify", " ", "the", " ", 
    RowBox[{"calculations", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.68821767682515*^9, 3.6882176995695953`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"riccieps", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"ricci", ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.677494173540309*^9, 3.6774941989579687`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ricciscalar", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"inversemetric", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], 
       RowBox[{"riccieps", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]}], " ", 
  ";"}]], "Input",
 CellChangeTimes->{{3.53834340660718*^9, 3.538343458056123*^9}, {
   3.5386752497722473`*^9, 3.538675268710681*^9}, 3.5386836500146017`*^9, {
   3.623417469584372*^9, 3.623417469805538*^9}, {3.677493958364336*^9, 
   3.6774939647607107`*^9}, {3.67749422059622*^9, 3.67749422082386*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{"ricciscalar", ",", 
    RowBox[{"{", 
     RowBox[{"eps", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.62445863541941*^9, 3.624458651835271*^9}, {
  3.677493961196384*^9, 3.677493961705674*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"6", " ", 
     RowBox[{
      SuperscriptBox["a", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "\[Eta]", "]"}]}], 
    SuperscriptBox[
     RowBox[{"a", "[", "\[Eta]", "]"}], "3"]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        RowBox[{"phi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["a", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "\[Eta]", "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         SuperscriptBox["a", "\[Prime]",
          MultilineFunction->None], "[", "\[Eta]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["gamma", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
          RowBox[{
           SuperscriptBox["phi", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"a", "[", "\[Eta]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["phi", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["gamma", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
     "eps"}], 
    SuperscriptBox[
     RowBox[{"a", "[", "\[Eta]", "]"}], "3"]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"a", "[", "\[Eta]", "]"}], "3"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"192", " ", 
        SuperscriptBox[
         RowBox[{"phi", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["a", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{
         SuperscriptBox["a", "\[Prime]",
          MultilineFunction->None], "[", "\[Eta]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma", "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
             RowBox[{"psi", "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["gamma", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"ht", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["ht", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"hx", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["hx", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma", "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"psi", "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"32", " ", 
        RowBox[{"phi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{
            SuperscriptBox["a", "\[Prime]",
             MultilineFunction->None], "[", "\[Eta]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["gamma", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["phi", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{
               SuperscriptBox["psi", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"a", "[", "\[Eta]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["phi", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
             RowBox[{
              SuperscriptBox["gamma", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{
               SuperscriptBox["psi", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{"a", "[", "\[Eta]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["ht", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["hx", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SuperscriptBox["phi", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                  SuperscriptBox["gamma", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["phi", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Eta]", ",", "x"}], "]"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{
                  SuperscriptBox["gamma", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["phi", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Eta]", ",", "x"}], "]"}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["psi", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["psi", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["ht", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["hx", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["gamma", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{
               SuperscriptBox["gamma", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["phi", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{
               SuperscriptBox["phi", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["psi", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"ht", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["ht", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}], "-", 
             RowBox[{
              SuperscriptBox["ht", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"hx", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["hx", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}], "-", 
             RowBox[{
              SuperscriptBox["hx", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}]}], ")"}]}], "-", 
          RowBox[{"32", " ", 
           RowBox[{"gamma", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["phi", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["psi", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["gamma", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
             RowBox[{
              SuperscriptBox["psi", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}]}], ")"}]}], "-", 
          RowBox[{"32", " ", 
           RowBox[{"psi", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["phi", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{
               SuperscriptBox["psi", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["gamma", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{
               SuperscriptBox["psi", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["eps", "2"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "eps", "]"}], "3"],
    SeriesData[$CellContext`eps, 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`eps, 0, {
   6 $CellContext`a[$CellContext`\[Eta]]^(-3) 
    Derivative[2][$CellContext`a][$CellContext`\[Eta]], 
    2 $CellContext`a[$CellContext`\[Eta]]^(-3) (
     6 $CellContext`phi[$CellContext`\[Eta], $CellContext`x] 
      Derivative[2][$CellContext`a][$CellContext`\[Eta]] + 
     3 Derivative[1][$CellContext`a][$CellContext`\[Eta]] (
       Derivative[
        1, 0][$CellContext`gamma][$CellContext`\[Eta], $CellContext`x] + 
       Derivative[
        1, 0][$CellContext`phi][$CellContext`\[Eta], $CellContext`x] + 
       3 Derivative[
         1, 0][$CellContext`psi][$CellContext`\[Eta], $CellContext`x]) + \
$CellContext`a[$CellContext`\[Eta]] (
       Derivative[
        0, 2][$CellContext`phi][$CellContext`\[Eta], $CellContext`x] - 2 
       Derivative[
        0, 2][$CellContext`psi][$CellContext`\[Eta], $CellContext`x] + 
       Derivative[
        2, 0][$CellContext`gamma][$CellContext`\[Eta], $CellContext`x] + 
       3 Derivative[
         2, 0][$CellContext`psi][$CellContext`\[Eta], $CellContext`x])), 
    Rational[1, 8] $CellContext`a[$CellContext`\[Eta]]^(-3) (
     192 $CellContext`phi[$CellContext`\[Eta], $CellContext`x]^2 
      Derivative[2][$CellContext`a][$CellContext`\[Eta]] - 12 
     Derivative[1][$CellContext`a][$CellContext`\[Eta]] (
      8 ($CellContext`gamma[$CellContext`\[Eta], $CellContext`x] + \
$CellContext`psi[$CellContext`\[Eta], $CellContext`x]) 
       Derivative[
        1, 0][$CellContext`gamma][$CellContext`\[Eta], $CellContext`x] + \
$CellContext`ht[$CellContext`\[Eta], $CellContext`x] 
       Derivative[
        1, 0][$CellContext`ht][$CellContext`\[Eta], $CellContext`x] + \
$CellContext`hx[$CellContext`\[Eta], $CellContext`x] 
       Derivative[1, 0][$CellContext`hx][$CellContext`\[Eta], $CellContext`x] + 
      8 ($CellContext`gamma[$CellContext`\[Eta], $CellContext`x] + 
        3 $CellContext`psi[$CellContext`\[Eta], $CellContext`x]) 
       Derivative[
        1, 0][$CellContext`psi][$CellContext`\[Eta], $CellContext`x]) + 
     32 $CellContext`phi[$CellContext`\[Eta], $CellContext`x] (
       3 Derivative[1][$CellContext`a][$CellContext`\[Eta]] (
         Derivative[
          1, 0][$CellContext`gamma][$CellContext`\[Eta], $CellContext`x] + 
         2 Derivative[
           1, 0][$CellContext`phi][$CellContext`\[Eta], $CellContext`x] + 
         3 Derivative[
           1, 0][$CellContext`psi][$CellContext`\[Eta], $CellContext`x]) + \
$CellContext`a[$CellContext`\[Eta]] (
         Derivative[
          0, 2][$CellContext`phi][$CellContext`\[Eta], $CellContext`x] + 
         Derivative[
          2, 0][$CellContext`gamma][$CellContext`\[Eta], $CellContext`x] + 
         3 Derivative[
           2, 0][$CellContext`psi][$CellContext`\[Eta], $CellContext`x])) + \
$CellContext`a[$CellContext`\[Eta]] (
       3 Derivative[
          0, 1][$CellContext`ht][$CellContext`\[Eta], $CellContext`x]^2 + 
       3 Derivative[
          0, 1][$CellContext`hx][$CellContext`\[Eta], $CellContext`x]^2 + 
       16 (Derivative[
           0, 1][$CellContext`phi][$CellContext`\[Eta], $CellContext`x] (-
            Derivative[
             0, 1][$CellContext`gamma][$CellContext`\[Eta], $CellContext`x] + 
           Derivative[
            0, 1][$CellContext`phi][$CellContext`\[Eta], $CellContext`x]) + (
           2 Derivative[
             0, 1][$CellContext`gamma][$CellContext`\[Eta], $CellContext`x] + 
           Derivative[
            0, 1][$CellContext`phi][$CellContext`\[Eta], $CellContext`x]) 
          Derivative[
           0, 1][$CellContext`psi][$CellContext`\[Eta], $CellContext`x] + 
         3 Derivative[
            0, 1][$CellContext`psi][$CellContext`\[Eta], $CellContext`x]^2) - 
       3 (Derivative[
          1, 0][$CellContext`ht][$CellContext`\[Eta], $CellContext`x]^2 + 
        Derivative[
          1, 0][$CellContext`hx][$CellContext`\[Eta], $CellContext`x]^2) + 
       16 (-Derivative[
            1, 0][$CellContext`gamma][$CellContext`\[Eta], $CellContext`x]^2 + 
         Derivative[
           1, 0][$CellContext`gamma][$CellContext`\[Eta], $CellContext`x] 
          Derivative[
           1, 0][$CellContext`phi][$CellContext`\[Eta], $CellContext`x] + 
         3 Derivative[
           1, 0][$CellContext`phi][$CellContext`\[Eta], $CellContext`x] 
          Derivative[
           1, 0][$CellContext`psi][$CellContext`\[Eta], $CellContext`x]) + 
       4 $CellContext`ht[$CellContext`\[Eta], $CellContext`x] (
         Derivative[
          0, 2][$CellContext`ht][$CellContext`\[Eta], $CellContext`x] - 
         Derivative[
         2, 0][$CellContext`ht][$CellContext`\[Eta], $CellContext`x]) + 
       4 $CellContext`hx[$CellContext`\[Eta], $CellContext`x] (
         Derivative[
          0, 2][$CellContext`hx][$CellContext`\[Eta], $CellContext`x] - 
         Derivative[
         2, 0][$CellContext`hx][$CellContext`\[Eta], $CellContext`x]) - 
       32 $CellContext`gamma[$CellContext`\[Eta], $CellContext`x] (
        Derivative[
         0, 2][$CellContext`phi][$CellContext`\[Eta], $CellContext`x] - 2 
        Derivative[
         0, 2][$CellContext`psi][$CellContext`\[Eta], $CellContext`x] + 
        Derivative[
         2, 0][$CellContext`gamma][$CellContext`\[Eta], $CellContext`x] + 
        Derivative[
         2, 0][$CellContext`psi][$CellContext`\[Eta], $CellContext`x]) - 
       32 $CellContext`psi[$CellContext`\[Eta], $CellContext`x] (
        Derivative[
         0, 2][$CellContext`phi][$CellContext`\[Eta], $CellContext`x] - 4 
        Derivative[
         0, 2][$CellContext`psi][$CellContext`\[Eta], $CellContext`x] + 
        Derivative[
         2, 0][$CellContext`gamma][$CellContext`\[Eta], $CellContext`x] + 
        3 Derivative[
          2, 0][$CellContext`psi][$CellContext`\[Eta], $CellContext`x])))}, 0,
    3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.624458640405623*^9, 3.624458654498337*^9}, 
   3.624459119021526*^9, 3.624462487063746*^9, 3.624462582407329*^9, 
   3.624463521199387*^9, 3.624641443559458*^9, 3.624647125716537*^9, 
   3.624694275188927*^9, 3.62479472013282*^9, 3.625595525051367*^9, 
   3.625601458006399*^9, 3.625656652953477*^9, 3.6774942324448843`*^9, 
   3.6775039593328114`*^9, 3.677505400350336*^9, 3.688218065898514*^9, 
   3.688218985762074*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "We", " ", "now", " ", "use", " ", "the", " ", "exact", " ", "solution", 
   " ", "for", " ", "the", " ", "background", " ", "with", " ", 
   RowBox[{"radiation", ".", " ", "Calculate"}], " ", "the", " ", "Einstein", 
   " ", "tensor", " ", "from", " ", "Ricci", " ", "tensor", " ", "and", " ", 
   "Ricci", " ", "scalar"}], "*)"}]], "Input",
 CellChangeTimes->{{3.6774942542675123`*^9, 3.6774942648293467`*^9}, {
  3.688217716474229*^9, 3.688217726978541*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "t_", "]"}], "=", 
   RowBox[{"M", " ", "t"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"einstein", ":=", 
   RowBox[{"einstein", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"riccieps", "-", 
      RowBox[{
       RowBox[{"ricciscalar", "/", "2"}], "*", "metric"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.4443199980864687`*^9, 3.444320018476535*^9}, {
   3.446059529996058*^9, 3.446059536337141*^9}, {3.4926941711964006`*^9, 
   3.4926941728656034`*^9}, {3.4926943050042534`*^9, 
   3.4926943091694603`*^9}, {3.5295125260386696`*^9, 3.529512531202279*^9}, {
   3.538343463967461*^9, 3.538343500020523*^9}, {3.5383440212443357`*^9, 
   3.538344043195591*^9}, {3.5383441308546047`*^9, 3.538344143550331*^9}, {
   3.538674940298904*^9, 3.538674947381316*^9}, {3.5386749830585794`*^9, 
   3.538674985913384*^9}, {3.5386752822983046`*^9, 3.538675284310708*^9}, 
   3.538683656379413*^9, 3.60797131018365*^9, {3.6147012802168455`*^9, 
   3.614701288591899*^9}, {3.623417489976844*^9, 3.623417490251229*^9}, {
   3.677494268977872*^9, 3.67749427766153*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Raise", " ", "an", " ", "index", " ", "using", " ", "the", " ", "inverse", 
   " ", "metric", " ", "to", " ", "obtain", " ", "the", " ", "\"\<ud\>\"", 
   " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"one", " ", "index", " ", "up"}], ",", " ", 
     RowBox[{"one", " ", "index", " ", "down"}]}], ")"}], " ", "equations"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.688217741809142*^9, 3.6882177569037733`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"einsteinud", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"inversemetric", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], 
         RowBox[{"einstein", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.4443199980864687`*^9, 3.444320018476535*^9}, {
   3.446059529996058*^9, 3.446059536337141*^9}, {3.4926941711964006`*^9, 
   3.4926941728656034`*^9}, {3.4926943050042534`*^9, 
   3.4926943091694603`*^9}, {3.5295125260386696`*^9, 3.529512531202279*^9}, {
   3.538343463967461*^9, 3.538343500020523*^9}, {3.5383440212443357`*^9, 
   3.538344043195591*^9}, {3.5383441308546047`*^9, 3.538344143550331*^9}, {
   3.538674940298904*^9, 3.538674947381316*^9}, {3.5386749830585794`*^9, 
   3.538674985913384*^9}, {3.5386752822983046`*^9, 3.538675284310708*^9}, {
   3.5386754018257146`*^9, 3.538675554503183*^9}, 3.5386836775642505`*^9, 
   3.60797131018365*^9, 3.623413160915695*^9, {3.6774942856395073`*^9, 
   3.6774942953035707`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"These", " ", "are", " ", "now", " ", "the", " ", "Einstein", " ", 
   RowBox[{"equations", ".", " ", "Factor"}], " ", "8", " ", "Pi", " ", "G", 
   " ", "absorbed", " ", "in", " ", "background", " ", "radiation", " ", 
   "density"}], "*)"}]], "Input",
 CellChangeTimes->{{3.688217770032283*^9, 3.688217823906728*^9}, 
   3.6882179070927057`*^9, {3.688218098813422*^9, 3.68821810928459*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"einsteinudeq", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"einsteinud", "-", 
        RowBox[{"8", " ", "Pi", " ", "G", " ", "stresstud"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"eps", ",", "0", ",", "3"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"rhob", "[", "\[Eta]", "]"}], "\[Rule]", 
      RowBox[{"3", 
       RowBox[{
        RowBox[{"M", "^", "2"}], "/", 
        RowBox[{"(", 
         RowBox[{"8", " ", "Pi", " ", "G", " ", 
          RowBox[{
           RowBox[{"a", "[", "\[Eta]", "]"}], "^", "4"}]}], ")"}]}]}]}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4443199980864687`*^9, 3.444320018476535*^9}, {
   3.446059529996058*^9, 3.446059536337141*^9}, {3.4926941711964006`*^9, 
   3.4926941728656034`*^9}, {3.4926943050042534`*^9, 
   3.4926943091694603`*^9}, {3.5295125260386696`*^9, 3.529512531202279*^9}, {
   3.5369298506182566`*^9, 3.5369298841771765`*^9}, {3.5386755885736427`*^9, 
   3.538675596670057*^9}, {3.5386756454669423`*^9, 3.5386756456073427`*^9}, 
   3.538683686128665*^9, {3.538683879569005*^9, 3.5386838911130257`*^9}, {
   3.5386847161204743`*^9, 3.5386847311745005`*^9}, {3.538778924393934*^9, 
   3.5387789247215347`*^9}, {3.5387815589770546`*^9, 3.538781559738098*^9}, 
   3.60797131018365*^9, {3.614701418117241*^9, 3.614701421957055*^9}, {
   3.614701517125128*^9, 3.614701522073181*^9}, {3.623413162352787*^9, 
   3.623413164150819*^9}, {3.677494446785472*^9, 3.677494457181334*^9}, {
   3.677494533532879*^9, 3.677494536752928*^9}, {3.6882178949654493`*^9, 
   3.688217912972114*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Expand", " ", "all", " ", "of", " ", "them", " ", "up", " ", "to", " ", 
   "order", " ", 
   RowBox[{"epsilon", "^", "2"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.688217921665777*^9, 3.688217928392809*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Normal", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"Normal", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"M", "^", "2"}], " ", 
         RowBox[{"\[Eta]", "^", "2"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"einsteinudeq", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], ")"}]}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"eps", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.538868471878176*^9, 3.538868479160593*^9}, {
   3.538874633080577*^9, 3.5388746333045893`*^9}, {3.6079691338213387`*^9, 
   3.6079691354752145`*^9}, 3.60797131021485*^9, {3.6147018263242774`*^9, 
   3.6147018386201506`*^9}, 3.623418681828861*^9, 3.624284544831142*^9, 
   3.624290123899586*^9, 3.624648516261874*^9, {3.6774947149194517`*^9, 
   3.677494729187984*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"eps", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"delr", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"phi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
      RowBox[{"2", " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["gamma", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
      RowBox[{"6", " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], 
   SuperscriptBox["\[Eta]", "2"]], "+", 
  RowBox[{
   SuperscriptBox["eps", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"phi", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], 
       SuperscriptBox["\[Eta]", "2"]]}], "-", 
     RowBox[{
      FractionBox["3", "16"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
     RowBox[{
      FractionBox["3", "16"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["hx", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["gamma", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["psi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"ht", "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["ht", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"hx", "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["hx", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"gamma", "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["psi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"psi", "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["psi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"gamma", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["gamma", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"phi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["gamma", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"psi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["gamma", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"ht", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], 
      RowBox[{"2", " ", "\[Eta]"}]], "+", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"hx", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["hx", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], 
      RowBox[{"2", " ", "\[Eta]"}]], "+", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["hx", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"gamma", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
     FractionBox[
      RowBox[{"12", " ", 
       RowBox[{"phi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
     FractionBox[
      RowBox[{"12", " ", 
       RowBox[{"psi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["gamma", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["psi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.62464851700891*^9, 3.624694359964464*^9, 3.624794875584801*^9, 
   3.625595620972526*^9, 3.625601545544621*^9, 3.625656743158753*^9, {
   3.677494723608728*^9, 3.6774947299025307`*^9}, 3.677503962177256*^9, 
   3.677505403257413*^9, 3.6882180688173037`*^9, 3.688218989003921*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"The", " ", 
    RowBox[{"epsilon", "^", "2"}], " ", "term", " ", "will", " ", "become", 
    " ", "the", " ", "source", " ", "term", " ", "for", " ", "the", " ", 
    "second"}], "-", 
   RowBox[{"order", " ", 
    RowBox[{"perturbation", "."}]}]}], "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"J1", "[", 
    RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
   RowBox[{"Expand", "[", 
    RowBox[{"-", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"phi", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], 
         SuperscriptBox["\[Eta]", "2"]]}], "-", 
       RowBox[{
        FractionBox["3", "16"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["ht", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
       RowBox[{
        FractionBox["3", "16"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["hx", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["gamma", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["psi", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"ht", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"hx", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"gamma", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"gamma", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["gamma", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"phi", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["gamma", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"psi", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["gamma", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"ht", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["ht", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], 
        RowBox[{"2", " ", "\[Eta]"}]], "+", 
       RowBox[{
        FractionBox["1", "16"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["ht", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"hx", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["hx", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], 
        RowBox[{"2", " ", "\[Eta]"}]], "+", 
       RowBox[{
        FractionBox["1", "16"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["hx", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"gamma", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["psi", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
       FractionBox[
        RowBox[{"12", " ", 
         RowBox[{"phi", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["psi", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
       FractionBox[
        RowBox[{"12", " ", 
         RowBox[{"psi", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["psi", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["gamma", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["psi", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}]}], ")"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.607969140842509*^9, 3.6079691475204215`*^9}, 
   3.60797131021485*^9, 3.6147018534282513`*^9, 3.6147043939829865`*^9, 
   3.615222328373952*^9, 3.615223714358442*^9, {3.615572268551739*^9, 
   3.6155722741834116`*^9}, {3.615809024418096*^9, 3.615809032296197*^9}, 
   3.6158120054768085`*^9, {3.623418692826121*^9, 3.623418695990944*^9}, 
   3.624284618074694*^9, 3.624290183163527*^9, 3.624291747558449*^9, 
   3.624299335993979*^9, {3.677494741872633*^9, 3.6774947511518106`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"M", "^", "2"}], "  ", 
        RowBox[{"\[Eta]", "^", "2"}]}], ")"}]}], "/", "2"}], "*", 
    RowBox[{"einsteinudeq", "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"eps", ",", "0", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.599589972679245*^9, {3.6079687813089495`*^9, 3.6079687833068123`*^9}, 
   3.60797131019925*^9, {3.614701590674736*^9, 3.614701629064199*^9}, 
   3.623411527621562*^9, 3.624284233288154*^9, {3.624289724632158*^9, 
   3.624289730507523*^9}, {3.624647267355863*^9, 3.624647267825256*^9}, {
   3.6774945090536757`*^9, 3.6774945283817873`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["phi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
       RowBox[{"\[Eta]", " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}], " ", "eps"}], 
    "\[Eta]"], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"16", " ", "\[Eta]"}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "32"}], " ", 
        RowBox[{"phi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["phi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"gamma", "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
          RowBox[{"psi", "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["phi", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["ht", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["ht", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SuperscriptBox["hx", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["hx", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
          RowBox[{"16", " ", 
           RowBox[{
            SuperscriptBox["phi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"16", " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["gamma", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["psi", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ht", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["ht", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"hx", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["hx", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"32", " ", 
           RowBox[{"psi", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["eps", "2"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "eps", "]"}], "3"],
    SeriesData[$CellContext`eps, 0, {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`eps, 
   0, {$CellContext`\[Eta]^(-1) (
     Derivative[
      0, 1][$CellContext`phi][$CellContext`\[Eta], $CellContext`x] + \
$CellContext`\[Eta] 
      Derivative[
       1, 1][$CellContext`psi][$CellContext`\[Eta], $CellContext`x]), 
    Rational[-1, 
      16] $CellContext`\[Eta]^(-1) ((-32) \
$CellContext`phi[$CellContext`\[Eta], $CellContext`x] 
      Derivative[0, 1][$CellContext`phi][$CellContext`\[Eta], $CellContext`x] + 
     32 ($CellContext`gamma[$CellContext`\[Eta], $CellContext`x] + \
$CellContext`psi[$CellContext`\[Eta], $CellContext`x]) (
       Derivative[
        0, 1][$CellContext`phi][$CellContext`\[Eta], $CellContext`x] + \
$CellContext`\[Eta] 
        Derivative[
         1, 1][$CellContext`psi][$CellContext`\[Eta], $CellContext`x]) + \
$CellContext`\[Eta] (
       Derivative[0, 1][$CellContext`ht][$CellContext`\[Eta], $CellContext`x] 
        Derivative[
         1, 0][$CellContext`ht][$CellContext`\[Eta], $CellContext`x] + 
       Derivative[0, 1][$CellContext`hx][$CellContext`\[Eta], $CellContext`x] 
        Derivative[
         1, 0][$CellContext`hx][$CellContext`\[Eta], $CellContext`x] - 16 
       Derivative[0, 1][$CellContext`phi][$CellContext`\[Eta], $CellContext`x]
         Derivative[
        1, 0][$CellContext`psi][$CellContext`\[Eta], $CellContext`x] + 
       16 Derivative[
         0, 1][$CellContext`psi][$CellContext`\[Eta], $CellContext`x] (
         Derivative[
          1, 0][$CellContext`gamma][$CellContext`\[Eta], $CellContext`x] + 
         2 Derivative[
           1, 0][$CellContext`psi][$CellContext`\[Eta], $CellContext`x]) + 
       2 $CellContext`ht[$CellContext`\[Eta], $CellContext`x] 
        Derivative[
         1, 1][$CellContext`ht][$CellContext`\[Eta], $CellContext`x] + 
       2 $CellContext`hx[$CellContext`\[Eta], $CellContext`x] 
        Derivative[
         1, 1][$CellContext`hx][$CellContext`\[Eta], $CellContext`x] + 
       32 $CellContext`psi[$CellContext`\[Eta], $CellContext`x] 
        Derivative[
         1, 1][$CellContext`psi][$CellContext`\[Eta], $CellContext`x]))}, 1, 
   3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.624647268580242*^9, 3.624694356807843*^9, 
  3.624794871753538*^9, 3.625595617964159*^9, 3.62560153895775*^9, 
  3.625656739681626*^9, 3.6774945434619007`*^9, 3.677503962252893*^9, 
  3.677505403320977*^9, 3.6882180689191513`*^9, 3.688218989097474*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"J2", "[", 
    RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", " ", "\[Eta]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "32"}], " ", 
        RowBox[{"phi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["phi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"gamma", "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
          RowBox[{"psi", "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["phi", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["ht", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["ht", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SuperscriptBox["hx", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["hx", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
          RowBox[{"16", " ", 
           RowBox[{
            SuperscriptBox["phi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"16", " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["gamma", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["psi", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"ht", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["ht", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"hx", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["hx", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"32", " ", 
           RowBox[{"psi", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6079687881609936`*^9, 3.607968820220442*^9}, {
   3.6079694847149253`*^9, 3.6079694872266054`*^9}, 3.60797131019925*^9, 
   3.6147016481937222`*^9, 3.614704307573916*^9, {3.6152221514688177`*^9, 
   3.6152221540584345`*^9}, 3.6152236199310365`*^9, 3.615808807588301*^9, 
   3.61581197429259*^9, {3.624284277418291*^9, 3.624284282080861*^9}, {
   3.624289782685093*^9, 3.624289790563199*^9}, 3.624298745259986*^9, {
   3.677494598192712*^9, 3.677494638649008*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"M", "^", "2"}], " ", 
        RowBox[{"\[Eta]", "^", "2"}]}], ")"}]}], "*", 
     RowBox[{"einsteinudeq", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"eps", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5995899789035254`*^9, 3.5995899794495153`*^9}, {
   3.603543656845133*^9, 3.603543658701545*^9}, 3.60797131019925*^9, {
   3.614701664935956*^9, 3.6147016897138376`*^9}, 3.623417772332213*^9, {
   3.624289814920965*^9, 3.624289879779401*^9}, {3.624647449357626*^9, 
   3.624647449644574*^9}, {3.677494638062442*^9, 3.677494663631531*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"delr", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"phi", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["phi", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["psi", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
             RowBox[{"\[Eta]", " ", 
              RowBox[{
               SuperscriptBox["psi", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}], " ", "eps"}], 
    SuperscriptBox["\[Eta]", "2"]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Eta]", "2"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"64", " ", 
        SuperscriptBox[
         RowBox[{"phi", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
       RowBox[{"64", " ", "\[Eta]", " ", 
        RowBox[{"phi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["phi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[Eta]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["ht", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
          RowBox[{"\[Eta]", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["hx", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
          RowBox[{"32", " ", "\[Eta]", " ", 
           RowBox[{
            SuperscriptBox["phi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"16", " ", "\[Eta]", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["psi", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"ht", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["ht", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"3", " ", "\[Eta]", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["ht", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"hx", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["hx", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"3", " ", "\[Eta]", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["hx", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
          RowBox[{"128", " ", 
           RowBox[{"psi", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
          RowBox[{"32", " ", "\[Eta]", " ", 
           RowBox[{
            SuperscriptBox["phi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"16", " ", "\[Eta]", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["psi", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
          RowBox[{"4", " ", "\[Eta]", " ", 
           RowBox[{"ht", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["ht", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"4", " ", "\[Eta]", " ", 
           RowBox[{"hx", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["hx", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"64", " ", "\[Eta]", " ", 
           RowBox[{"psi", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["eps", "2"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "eps", "]"}], "3"],
    SeriesData[$CellContext`eps, 0, {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`eps, 
   0, {$CellContext`\[Eta]^(-2) ($CellContext`delr[$CellContext`\[Eta], \
$CellContext`x] + 
     2 (-$CellContext`phi[$CellContext`\[Eta], $CellContext`x] + \
$CellContext`\[Eta] (
         Derivative[
          1, 0][$CellContext`phi][$CellContext`\[Eta], $CellContext`x] + 
         2 Derivative[
           1, 0][$CellContext`psi][$CellContext`\[Eta], $CellContext`x] + \
$CellContext`\[Eta] 
          Derivative[
           2, 0][$CellContext`psi][$CellContext`\[Eta], $CellContext`x]))), 
    Rational[-1, 16] $CellContext`\[Eta]^(-2) (
     64 $CellContext`phi[$CellContext`\[Eta], $CellContext`x]^2 - 
     64 $CellContext`\[Eta] $CellContext`phi[$CellContext`\[Eta], \
$CellContext`x] (
      2 Derivative[
        1, 0][$CellContext`phi][$CellContext`\[Eta], $CellContext`x] + 
      2 Derivative[
        1, 0][$CellContext`psi][$CellContext`\[Eta], $CellContext`x] + \
$CellContext`\[Eta] 
       Derivative[
        2, 0][$CellContext`psi][$CellContext`\[Eta], $CellContext`x]) + \
$CellContext`\[Eta] (-$CellContext`\[Eta] 
        Derivative[
          0, 1][$CellContext`ht][$CellContext`\[Eta], $CellContext`x]^2 - \
$CellContext`\[Eta] 
       Derivative[
         0, 1][$CellContext`hx][$CellContext`\[Eta], $CellContext`x]^2 - 
       32 $CellContext`\[Eta] 
       Derivative[0, 1][$CellContext`phi][$CellContext`\[Eta], $CellContext`x]
         Derivative[
        0, 1][$CellContext`psi][$CellContext`\[Eta], $CellContext`x] + 
       16 $CellContext`\[Eta] 
        Derivative[
          0, 1][$CellContext`psi][$CellContext`\[Eta], $CellContext`x]^2 + 
       8 $CellContext`ht[$CellContext`\[Eta], $CellContext`x] 
        Derivative[
         1, 0][$CellContext`ht][$CellContext`\[Eta], $CellContext`x] + 
       3 $CellContext`\[Eta] 
        Derivative[
          1, 0][$CellContext`ht][$CellContext`\[Eta], $CellContext`x]^2 + 
       8 $CellContext`hx[$CellContext`\[Eta], $CellContext`x] 
        Derivative[
         1, 0][$CellContext`hx][$CellContext`\[Eta], $CellContext`x] + 
       3 $CellContext`\[Eta] 
        Derivative[
          1, 0][$CellContext`hx][$CellContext`\[Eta], $CellContext`x]^2 + 
       128 $CellContext`psi[$CellContext`\[Eta], $CellContext`x] 
        Derivative[
         1, 0][$CellContext`psi][$CellContext`\[Eta], $CellContext`x] - 
       32 $CellContext`\[Eta] 
       Derivative[1, 0][$CellContext`phi][$CellContext`\[Eta], $CellContext`x]
         Derivative[
        1, 0][$CellContext`psi][$CellContext`\[Eta], $CellContext`x] + 
       16 $CellContext`\[Eta] 
        Derivative[
          1, 0][$CellContext`psi][$CellContext`\[Eta], $CellContext`x]^2 + 
       4 $CellContext`\[Eta] $CellContext`ht[$CellContext`\[Eta], \
$CellContext`x] 
        Derivative[
         2, 0][$CellContext`ht][$CellContext`\[Eta], $CellContext`x] + 
       4 $CellContext`\[Eta] $CellContext`hx[$CellContext`\[Eta], \
$CellContext`x] 
        Derivative[
         2, 0][$CellContext`hx][$CellContext`\[Eta], $CellContext`x] + 
       64 $CellContext`\[Eta] $CellContext`psi[$CellContext`\[Eta], \
$CellContext`x] 
        Derivative[
         2, 0][$CellContext`psi][$CellContext`\[Eta], $CellContext`x]))}, 1, 
   3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.624647450197646*^9, 3.624694357186185*^9, 3.624794872297132*^9, 
   3.625595618369967*^9, 3.625601539744003*^9, 3.625656740142579*^9, {
   3.677494658589829*^9, 3.677494664047265*^9}, 3.6774947686863737`*^9, 
   3.677503962346674*^9, 3.677505403380035*^9, 3.688218069051322*^9, 
   3.68821898917733*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"J3", "[", 
    RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Eta]", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"64", " ", 
        SuperscriptBox[
         RowBox[{"phi", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
       RowBox[{"64", " ", "\[Eta]", " ", 
        RowBox[{"phi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["phi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[Eta]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["ht", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
          RowBox[{"\[Eta]", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["hx", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
          RowBox[{"32", " ", "\[Eta]", " ", 
           RowBox[{
            SuperscriptBox["phi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"16", " ", "\[Eta]", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["psi", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"ht", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["ht", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"3", " ", "\[Eta]", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["ht", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"hx", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["hx", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"3", " ", "\[Eta]", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["hx", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
          RowBox[{"128", " ", 
           RowBox[{"psi", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
          RowBox[{"32", " ", "\[Eta]", " ", 
           RowBox[{
            SuperscriptBox["phi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"16", " ", "\[Eta]", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["psi", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
          RowBox[{"4", " ", "\[Eta]", " ", 
           RowBox[{"ht", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["ht", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"4", " ", "\[Eta]", " ", 
           RowBox[{"hx", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["hx", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"64", " ", "\[Eta]", " ", 
           RowBox[{"psi", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    "]"}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.6079689555912275`*^9, 3.607968965143507*^9}, 
   3.60797131019925*^9, {3.6147017062688327`*^9, 3.614701707782343*^9}, 
   3.6147043243128233`*^9, 3.6152222048055596`*^9, 3.6152236508192344`*^9, 
   3.6158088301934257`*^9, 3.615811985103321*^9, {3.623417831391331*^9, 
   3.623417834395392*^9}, 3.624284381160352*^9, {3.624289893272918*^9, 
   3.624289898257429*^9}, 3.624298834348632*^9, {3.677494786555257*^9, 
   3.67749479210852*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"M", "^", "2"}], " ", 
        RowBox[{"\[Eta]", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"einsteinudeq", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "3"}], "]"}], "]"}], "-", 
        RowBox[{"einsteinudeq", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "4"}], "]"}], "]"}]}], ")"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"eps", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5387409424569845`*^9, 3.5387410058710966`*^9}, {
   3.538741125320506*^9, 3.5387411580181637`*^9}, {3.5387814780814276`*^9, 
   3.538781499445649*^9}, {3.5387815423881054`*^9, 3.538781543382162*^9}, {
   3.538868498749713*^9, 3.5388685082682576`*^9}, {3.6079690018230124`*^9, 
   3.6079690055835695`*^9}, 3.60797131021485*^9, {3.6147017171598663`*^9, 
   3.61470174791468*^9}, {3.623418102068761*^9, 3.623418105125752*^9}, 
   3.624284393155088*^9, 3.624289957381587*^9, {3.624647742330178*^9, 
   3.624647742720196*^9}, {3.677494805686413*^9, 3.677494834778009*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
      RowBox[{
       SuperscriptBox["ht", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], ")"}], " ", "eps"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["gamma", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["phi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"gamma", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"psi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ht", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"phi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["gamma", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["phi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"ht", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
      RowBox[{
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"phi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"psi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"ht", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}], " ", 
    SuperscriptBox["eps", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "eps", "]"}], "3"],
    SeriesData[$CellContext`eps, 0, {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`eps, 
   0, {-Derivative[
      0, 2][$CellContext`ht][$CellContext`\[Eta], $CellContext`x] + 
    2 $CellContext`\[Eta]^(-1) 
     Derivative[1, 0][$CellContext`ht][$CellContext`\[Eta], $CellContext`x] + 
    Derivative[2, 0][$CellContext`ht][$CellContext`\[Eta], $CellContext`x], 
    Derivative[0, 1][$CellContext`gamma][$CellContext`\[Eta], $CellContext`x] 
     Derivative[0, 1][$CellContext`ht][$CellContext`\[Eta], $CellContext`x] + 
    Derivative[0, 1][$CellContext`ht][$CellContext`\[Eta], $CellContext`x] 
     Derivative[0, 1][$CellContext`phi][$CellContext`\[Eta], $CellContext`x] + 
    3 Derivative[0, 1][$CellContext`ht][$CellContext`\[Eta], $CellContext`x] 
     Derivative[0, 1][$CellContext`psi][$CellContext`\[Eta], $CellContext`x] + 
    2 $CellContext`gamma[$CellContext`\[Eta], $CellContext`x] 
     Derivative[0, 2][$CellContext`ht][$CellContext`\[Eta], $CellContext`x] + 
    4 $CellContext`psi[$CellContext`\[Eta], $CellContext`x] 
     Derivative[0, 2][$CellContext`ht][$CellContext`\[Eta], $CellContext`x] + 
    2 $CellContext`ht[$CellContext`\[Eta], $CellContext`x] 
     Derivative[0, 2][$CellContext`psi][$CellContext`\[Eta], $CellContext`x] + 
    4 $CellContext`\[Eta]^(-1) $CellContext`phi[$CellContext`\[Eta], \
$CellContext`x] 
     Derivative[1, 0][$CellContext`ht][$CellContext`\[Eta], $CellContext`x] - 
    4 $CellContext`\[Eta]^(-1) $CellContext`psi[$CellContext`\[Eta], \
$CellContext`x] 
    Derivative[1, 0][$CellContext`ht][$CellContext`\[Eta], $CellContext`x] + 
    Derivative[1, 0][$CellContext`gamma][$CellContext`\[Eta], $CellContext`x] 
     Derivative[1, 0][$CellContext`ht][$CellContext`\[Eta], $CellContext`x] + 
    Derivative[1, 0][$CellContext`ht][$CellContext`\[Eta], $CellContext`x] 
     Derivative[1, 0][$CellContext`phi][$CellContext`\[Eta], $CellContext`x] - 
    4 $CellContext`\[Eta]^(-1) $CellContext`ht[$CellContext`\[Eta], \
$CellContext`x] 
    Derivative[1, 0][$CellContext`psi][$CellContext`\[Eta], $CellContext`x] - 
    Derivative[1, 0][$CellContext`ht][$CellContext`\[Eta], $CellContext`x] 
    Derivative[1, 0][$CellContext`psi][$CellContext`\[Eta], $CellContext`x] + 
    2 $CellContext`phi[$CellContext`\[Eta], $CellContext`x] 
     Derivative[2, 0][$CellContext`ht][$CellContext`\[Eta], $CellContext`x] - 
    2 $CellContext`psi[$CellContext`\[Eta], $CellContext`x] 
    Derivative[2, 0][$CellContext`ht][$CellContext`\[Eta], $CellContext`x] - 
    2 $CellContext`ht[$CellContext`\[Eta], $CellContext`x] 
    Derivative[2, 0][$CellContext`psi][$CellContext`\[Eta], $CellContext`x]}, 
   1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.624647743317521*^9, 3.624694357658914*^9, 3.624794873081289*^9, 
   3.625595618914559*^9, 3.62560154086901*^9, 3.62565674069484*^9, {
   3.677494819368238*^9, 3.677494835191373*^9}, 3.677503962477923*^9, 
   3.677505403448825*^9, 3.68821806913865*^9, 3.688218989310205*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"J4", "[", 
    RowBox[{"t_", ",", "x_"}], "]"}], "=", 
   RowBox[{"Expand", "[", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["gamma", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["phi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"gamma", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"ht", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"phi", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["ht", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"psi", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["ht", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
       RowBox[{
        RowBox[{
         SuperscriptBox["gamma", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["phi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"ht", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["psi", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
       RowBox[{
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"phi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ht", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6079690240726504`*^9, 3.607969045354597*^9}, 
   3.60797131021485*^9, 3.614701761412053*^9, {3.6147043537346115`*^9, 
   3.6147043592258472`*^9}, 3.615222234788952*^9, 3.61522366563933*^9, 
   3.615809268174114*^9, 3.615811992107676*^9, 3.623418155968951*^9, 
   3.624284427247471*^9, {3.624289979970165*^9, 3.624289983237051*^9}, {
   3.624290032668392*^9, 3.624290035075654*^9}, {3.624299094868042*^9, 
   3.62429909956733*^9}, 3.677494846479644*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", " ", 
       RowBox[{"M", "^", "2"}], 
       RowBox[{"\[Eta]", "^", "2"}]}], ")"}], "*", 
     RowBox[{"einsteinudeq", "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"eps", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6158088894753256`*^9, 3.6158089147325354`*^9}, 
   3.623418223108153*^9, 3.624284440396029*^9, 3.624289994990948*^9, {
   3.624647885938444*^9, 3.624647886067521*^9}, {3.677494854377097*^9, 
   3.677494866832711*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Eta]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"\[Eta]", " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}], " ", "eps"}], 
    "\[Eta]"], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "\[Eta]"}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[Eta]", " ", 
        RowBox[{
         SuperscriptBox["gamma", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"2", " ", "\[Eta]", " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["phi", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"\[Eta]", " ", 
        RowBox[{"hx", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"4", " ", "\[Eta]", " ", 
        RowBox[{"gamma", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"\[Eta]", " ", 
        RowBox[{"ht", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"8", " ", "\[Eta]", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"4", " ", "\[Eta]", " ", 
        RowBox[{"hx", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"hx", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"ht", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"phi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"2", " ", "\[Eta]", " ", 
        RowBox[{
         SuperscriptBox["gamma", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"2", " ", "\[Eta]", " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["phi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"hx", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"2", " ", "\[Eta]", " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"\[Eta]", " ", 
        RowBox[{"hx", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"\[Eta]", " ", 
        RowBox[{"ht", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"4", " ", "\[Eta]", " ", 
        RowBox[{"phi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"4", " ", "\[Eta]", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"4", " ", "\[Eta]", " ", 
        RowBox[{"hx", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["eps", "2"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "eps", "]"}], "3"],
    SeriesData[$CellContext`eps, 0, {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`eps, 
   0, {$CellContext`\[Eta]^(-1) (-$CellContext`\[Eta] 
      Derivative[0, 2][$CellContext`hx][$CellContext`\[Eta], $CellContext`x] + 
     2 Derivative[
       1, 0][$CellContext`hx][$CellContext`\[Eta], $CellContext`x] + \
$CellContext`\[Eta] 
      Derivative[2, 0][$CellContext`hx][$CellContext`\[Eta], $CellContext`x]),
     Rational[1, 2] $CellContext`\[Eta]^(-1) (
     2 $CellContext`\[Eta] 
      Derivative[
       0, 1][$CellContext`gamma][$CellContext`\[Eta], $CellContext`x] 
      Derivative[0, 1][$CellContext`hx][$CellContext`\[Eta], $CellContext`x] + 
     2 $CellContext`\[Eta] 
      Derivative[0, 1][$CellContext`hx][$CellContext`\[Eta], $CellContext`x] (
       Derivative[
        0, 1][$CellContext`phi][$CellContext`\[Eta], $CellContext`x] + 
       3 Derivative[
         0, 1][$CellContext`psi][$CellContext`\[Eta], $CellContext`x]) + \
$CellContext`\[Eta] $CellContext`hx[$CellContext`\[Eta], $CellContext`x] 
      Derivative[0, 2][$CellContext`ht][$CellContext`\[Eta], $CellContext`x] + 
     4 $CellContext`\[Eta] $CellContext`gamma[$CellContext`\[Eta], \
$CellContext`x] 
      Derivative[
       0, 2][$CellContext`hx][$CellContext`\[Eta], $CellContext`x] - \
$CellContext`\[Eta] $CellContext`ht[$CellContext`\[Eta], $CellContext`x] 
     Derivative[0, 2][$CellContext`hx][$CellContext`\[Eta], $CellContext`x] + 
     8 $CellContext`\[Eta] $CellContext`psi[$CellContext`\[Eta], \
$CellContext`x] 
      Derivative[0, 2][$CellContext`hx][$CellContext`\[Eta], $CellContext`x] + 
     4 $CellContext`\[Eta] $CellContext`hx[$CellContext`\[Eta], \
$CellContext`x] 
      Derivative[0, 2][$CellContext`psi][$CellContext`\[Eta], $CellContext`x] - 
     2 $CellContext`hx[$CellContext`\[Eta], $CellContext`x] 
     Derivative[1, 0][$CellContext`ht][$CellContext`\[Eta], $CellContext`x] + 
     2 $CellContext`ht[$CellContext`\[Eta], $CellContext`x] 
      Derivative[1, 0][$CellContext`hx][$CellContext`\[Eta], $CellContext`x] + 
     8 $CellContext`phi[$CellContext`\[Eta], $CellContext`x] 
      Derivative[1, 0][$CellContext`hx][$CellContext`\[Eta], $CellContext`x] - 
     8 $CellContext`psi[$CellContext`\[Eta], $CellContext`x] 
     Derivative[1, 0][$CellContext`hx][$CellContext`\[Eta], $CellContext`x] + 
     2 $CellContext`\[Eta] 
      Derivative[
       1, 0][$CellContext`gamma][$CellContext`\[Eta], $CellContext`x] 
      Derivative[1, 0][$CellContext`hx][$CellContext`\[Eta], $CellContext`x] + 
     2 $CellContext`\[Eta] 
      Derivative[1, 0][$CellContext`hx][$CellContext`\[Eta], $CellContext`x] 
      Derivative[1, 0][$CellContext`phi][$CellContext`\[Eta], $CellContext`x] - 
     8 $CellContext`hx[$CellContext`\[Eta], $CellContext`x] 
     Derivative[1, 0][$CellContext`psi][$CellContext`\[Eta], $CellContext`x] - 
     2 $CellContext`\[Eta] 
     Derivative[1, 0][$CellContext`hx][$CellContext`\[Eta], $CellContext`x] 
     Derivative[
      1, 0][$CellContext`psi][$CellContext`\[Eta], $CellContext`x] - \
$CellContext`\[Eta] $CellContext`hx[$CellContext`\[Eta], $CellContext`x] 
     Derivative[
      2, 0][$CellContext`ht][$CellContext`\[Eta], $CellContext`x] + \
$CellContext`\[Eta] $CellContext`ht[$CellContext`\[Eta], $CellContext`x] 
      Derivative[2, 0][$CellContext`hx][$CellContext`\[Eta], $CellContext`x] + 
     4 $CellContext`\[Eta] $CellContext`phi[$CellContext`\[Eta], \
$CellContext`x] 
      Derivative[2, 0][$CellContext`hx][$CellContext`\[Eta], $CellContext`x] - 
     4 $CellContext`\[Eta] $CellContext`psi[$CellContext`\[Eta], \
$CellContext`x] 
     Derivative[2, 0][$CellContext`hx][$CellContext`\[Eta], $CellContext`x] - 
     4 $CellContext`\[Eta] $CellContext`hx[$CellContext`\[Eta], \
$CellContext`x] 
     Derivative[
      2, 0][$CellContext`psi][$CellContext`\[Eta], $CellContext`x])}, 1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.62464788679114*^9, 3.624694358323975*^9, 3.624794873668032*^9, 
   3.625595619471145*^9, 3.625601541972721*^9, 3.6256567413179*^9, {
   3.677494863565639*^9, 3.677494867815645*^9}, 3.677503962677349*^9, 
   3.6775054035129223`*^9, 3.6882180692725286`*^9, 3.688218989396154*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"J5", "[", 
    RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"2", " ", "\[Eta]"}]]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[Eta]", " ", 
        RowBox[{
         SuperscriptBox["gamma", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"2", " ", "\[Eta]", " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["phi", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"\[Eta]", " ", 
        RowBox[{"hx", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"4", " ", "\[Eta]", " ", 
        RowBox[{"gamma", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"\[Eta]", " ", 
        RowBox[{"ht", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"8", " ", "\[Eta]", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"4", " ", "\[Eta]", " ", 
        RowBox[{"hx", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"hx", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"ht", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"phi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"2", " ", "\[Eta]", " ", 
        RowBox[{
         SuperscriptBox["gamma", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"2", " ", "\[Eta]", " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["phi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"hx", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"2", " ", "\[Eta]", " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"\[Eta]", " ", 
        RowBox[{"hx", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"\[Eta]", " ", 
        RowBox[{"ht", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"4", " ", "\[Eta]", " ", 
        RowBox[{"phi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"4", " ", "\[Eta]", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"4", " ", "\[Eta]", " ", 
        RowBox[{"hx", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], " ", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.615808933016321*^9, 3.615808952485574*^9}, 
   3.61580953024968*^9, 3.615811998129237*^9, 3.624284464839473*^9, {
   3.624290026024082*^9, 3.624290040500316*^9}, 3.624299112798798*^9, {
   3.677494882730163*^9, 3.677494886858921*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Normal", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"Normal", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"M", "^", "2"}], " ", 
          RowBox[{"\[Eta]", "^", "2"}]}], ")"}], "/", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"einsteinudeq", "[", 
          RowBox[{"[", 
           RowBox[{"3", ",", "3"}], "]"}], "]"}], "+", 
         RowBox[{"einsteinudeq", "[", 
          RowBox[{"[", 
           RowBox[{"4", ",", "4"}], "]"}], "]"}]}], ")"}]}], "]"}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"eps", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5987942460918837`*^9, 3.5987942666834874`*^9}, {
   3.607969007939562*^9, 3.607969009343796*^9}, 3.60797131021485*^9, {
   3.6147017684338083`*^9, 3.6147017959590883`*^9}, 3.623418404511032*^9, 
   3.624284473096469*^9, {3.624290049098784*^9, 3.624290049577379*^9}, {
   3.624648076370831*^9, 3.624648076539966*^9}, {3.677494899619611*^9, 
   3.677494909604567*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eps", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"delr", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], 
       SuperscriptBox["\[Eta]", "2"]]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"phi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], 
      SuperscriptBox["\[Eta]", "2"]], "-", 
     RowBox[{
      SuperscriptBox["phi", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["psi", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["gamma", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["phi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
     RowBox[{
      SuperscriptBox["gamma", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["psi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["eps", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"phi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], 
      SuperscriptBox["\[Eta]", "2"]], "-", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["hx", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gamma", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["phi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["phi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"], "-", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gamma", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["psi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"ht", "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["ht", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"hx", "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["hx", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"gamma", "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["phi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"phi", "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["phi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"psi", "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["phi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"gamma", "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["psi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"psi", "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["psi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"gamma", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["gamma", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"phi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["gamma", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"psi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["gamma", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["gamma", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"ht", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], 
      RowBox[{"4", " ", "\[Eta]"}]], "+", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"hx", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["hx", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], 
      RowBox[{"4", " ", "\[Eta]"}]], "+", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["hx", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
     FractionBox[
      RowBox[{"8", " ", 
       RowBox[{"phi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["phi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gamma", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["phi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"gamma", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
     FractionBox[
      RowBox[{"8", " ", 
       RowBox[{"phi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
     FractionBox[
      RowBox[{"8", " ", 
       RowBox[{"psi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gamma", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["psi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["phi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["psi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["psi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"], "+", 
     RowBox[{"2", " ", 
      RowBox[{"gamma", "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["gamma", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"phi", "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["gamma", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"psi", "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["gamma", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"ht", "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["ht", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"hx", "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["hx", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"gamma", "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["psi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"phi", "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["psi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"psi", "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["psi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.624648077446216*^9, 3.624694359181769*^9, 3.624794874670197*^9, 
   3.625595620206612*^9, 3.625601544261424*^9, 3.625656742325713*^9, {
   3.677494906658691*^9, 3.677494910160549*^9}, 3.677503962847823*^9, 
   3.677505403602252*^9, 3.688218069405067*^9, 3.688218989507749*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"J6", "[", 
    RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
   RowBox[{"Expand", "[", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"phi", "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], 
        SuperscriptBox["\[Eta]", "2"]], "-", 
       RowBox[{
        FractionBox["1", "16"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["ht", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "16"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["hx", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{
         SuperscriptBox["gamma", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["phi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["phi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"], "-", 
       RowBox[{
        RowBox[{
         SuperscriptBox["gamma", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["psi", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"ht", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"hx", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"gamma", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["phi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"phi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["phi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["phi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"gamma", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"gamma", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["gamma", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"phi", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["gamma", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"psi", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["gamma", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["gamma", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"ht", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["ht", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], 
        RowBox[{"4", " ", "\[Eta]"}]], "+", 
       RowBox[{
        FractionBox["1", "16"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["ht", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"hx", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["hx", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], 
        RowBox[{"4", " ", "\[Eta]"}]], "+", 
       RowBox[{
        FractionBox["1", "16"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["hx", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"phi", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["phi", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
       RowBox[{
        RowBox[{
         SuperscriptBox["gamma", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["phi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"gamma", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["psi", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"phi", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["psi", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"psi", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["psi", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
       RowBox[{
        RowBox[{
         SuperscriptBox["gamma", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["phi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"gamma", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["gamma", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"phi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["gamma", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["gamma", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"ht", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"hx", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"gamma", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"phi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6079690835185566`*^9, 3.607969120059846*^9}, 
   3.60797131021485*^9, 3.6147018105955462`*^9, 3.6147043752159495`*^9, 
   3.615222295223739*^9, 3.615223694078312*^9, {3.6158089783663054`*^9, 
   3.6158089811587415`*^9}, 3.6158120008748198`*^9, 3.624284534590952*^9, {
   3.62429010544964*^9, 3.624290107736246*^9}, 3.624299257506417*^9, {
   3.677494935047155*^9, 3.677494937466386*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Now", " ", "we", " ", "define", " ", "the", " ", "appropriate"}], 
   ",", " ", 
   RowBox[{"positive", "-", 
    RowBox[{"frequency", " ", "linear", " ", "modes"}]}], ",", " ", 
   RowBox[{
   "first", " ", "for", " ", "the", " ", "scalar", " ", "perturbation", " ", 
    RowBox[{"psi", ".", " ", "We"}], " ", "focus", " ", "on", " ", "a", " ", 
    "given"}], ",", " ", 
   RowBox[{
   "single", " ", "wavenumber", " ", "here", " ", "denoted", " ", "by", " ", 
    RowBox[{"k0", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.677494951048374*^9, 3.677494957270722*^9}, {
  3.677495002151017*^9, 3.677495025762635*^9}, {3.6774950912434673`*^9, 
  3.677495102706213*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"DSolve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"p", "''"}], "[", "\[Eta]", "]"}], "+", 
       RowBox[{
        RowBox[{"2", "/", "\[Eta]"}], " ", 
        RowBox[{
         RowBox[{"p", "'"}], "[", "\[Eta]", "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"k0", "^", "2"}], "/", "3"}], " ", 
        RowBox[{"p", "[", "\[Eta]", "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{"p", "[", "\[Eta]", "]"}], ",", "\[Eta]"}], "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"k0", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.624300130959535*^9, 3.624300185857683*^9}, {
  3.677494989987994*^9, 3.677495000077817*^9}, {3.677495105335401*^9, 
  3.677495110168895*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"p", "[", "\[Eta]", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
          SqrtBox["3"]]}]], " ", "k0", " ", 
       RowBox[{"C", "[", "1", "]"}]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
         SqrtBox["3"]]], " ", 
       RowBox[{"C", "[", "2", "]"}]}]}], 
     RowBox[{"2", " ", "k0", " ", "\[Eta]"}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.624300175564096*^9, 3.624300186672232*^9}, 
   3.62434817959472*^9, 3.624371638294575*^9, 3.624373414568089*^9, 
   3.624384130448674*^9, 3.624459259698072*^9, 3.624463723634441*^9, 
   3.624641538801762*^9, 3.624647258379832*^9, 3.62464881063676*^9, 
   3.624694363028951*^9, 3.624794879077689*^9, 3.625595624396475*^9, 
   3.625601551172975*^9, 3.625656748140079*^9, 3.677495027404586*^9, {
   3.6774951056528387`*^9, 3.677495110541185*^9}, 3.677503963068166*^9, 
   3.677505403831707*^9, 3.688218069894126*^9, 3.688218989738655*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"psi", "[", 
   RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
  RowBox[{"A", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"k0", " ", "x"}], "]"}], 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
       SqrtBox["3"]]}]], "/", 
    RowBox[{"(", 
     RowBox[{"k0", " ", "\[Eta]"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.615223771376807*^9, 3.615223815166288*^9}, {
   3.615224899498039*^9, 3.615224934473463*^9}, {3.61522496982329*^9, 
   3.6152249738169155`*^9}, {3.6152940489716983`*^9, 
   3.6152940508905106`*^9}, {3.6152941172699366`*^9, 3.61529412254277*^9}, {
   3.6152941709498806`*^9, 3.6152941846623683`*^9}, {3.615549590459057*^9, 
   3.6155495937975855`*^9}, {3.615552796439027*^9, 3.615552799356264*^9}, 
   3.615553103979512*^9, {3.6155542414242697`*^9, 3.615554243405483*^9}, 
   3.6155544336977*^9, {3.6155620625628376`*^9, 3.6155620775858297`*^9}, {
   3.6155622074886956`*^9, 3.61556223826789*^9}, {3.6155623443804502`*^9, 
   3.615562352383353*^9}, {3.615653314328718*^9, 3.6156534019862423`*^9}, {
   3.615653599826418*^9, 3.615653604631218*^9}, {3.62341898626781*^9, 
   3.623418994236883*^9}, {3.624291499688015*^9, 3.624291521955096*^9}, {
   3.624301046569067*^9, 3.624301077232066*^9}, {3.67749511947328*^9, 
   3.677495145685274*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"A", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
      SqrtBox["3"]]}]], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"k0", " ", "x"}], "]"}]}], 
  RowBox[{"k0", " ", "\[Eta]"}]]], "Output",
 CellChangeTimes->{{3.6152238090666485`*^9, 3.615223815369089*^9}, {
   3.6152249531155825`*^9, 3.6152249750961237`*^9}, 3.615226237702401*^9, 
   3.6152903942896576`*^9, {3.615294160544614*^9, 3.6152941851771717`*^9}, 
   3.6153129716609297`*^9, 3.6155492929296355`*^9, 3.6155497815033216`*^9, 
   3.615552801618293*^9, 3.6155531047751174`*^9, 3.6155542437174845`*^9, 
   3.615554434430914*^9, 3.615562078974248*^9, {3.615562216084406*^9, 
   3.6155622390167*^9}, 3.6155623526953573`*^9, 3.6155723036053886`*^9, 
   3.615572561976901*^9, {3.615653338165824*^9, 3.6156534025946503`*^9}, 
   3.6156536059260178`*^9, 3.615809077410574*^9, 3.6158300774413195`*^9, 
   3.62341899631944*^9, 3.623658266182533*^9, {3.624291517059259*^9, 
   3.624291522975045*^9}, 3.62429179253434*^9, 3.624300982663444*^9, 
   3.624301077943838*^9, 3.624348183089429*^9, 3.624371644076503*^9, 
   3.624373422684488*^9, 3.624384134065252*^9, 3.624459264727986*^9, 
   3.624463734680181*^9, 3.624641545054948*^9, 3.624648831727581*^9, 
   3.624694366660201*^9, 3.624794883390137*^9, 3.6255956283719*^9, 
   3.625601559890018*^9, 3.625656752282446*^9, 3.677495146187305*^9, 
   3.6775039631129847`*^9, 3.6775054038741693`*^9, 3.688218069953744*^9, 
   3.688218989795805*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "We", " ", "can", " ", "solve", " ", "for", " ", "the", " ", "other", " ", 
   "perturbation", " ", "functions", " ", "in", " ", "terms", " ", "of", " ", 
   RowBox[{"psi", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6774951580575*^9, 3.6774951730942717`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"phi", "[", 
   RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"-", "\[Eta]"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"psi", "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], ",", "\[Eta]"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.615223823153539*^9, {3.6152249626472435`*^9, 3.615224980337757*^9}, {
   3.6152940553989396`*^9, 3.6152940588309617`*^9}, {3.6152941258811913`*^9, 
   3.615294129516015*^9}, {3.6152941906372066`*^9, 3.615294194942834*^9}, 
   3.6155498428433084`*^9, {3.6155528754380474`*^9, 3.6155529454356956`*^9}, {
   3.615553107489535*^9, 3.61555310836314*^9}, {3.615554246946706*^9, 
   3.61555426521446*^9}, {3.615554440827037*^9, 3.615554442324666*^9}, {
   3.615653415917221*^9, 3.6156534359322777`*^9}, 3.615653613866418*^9, {
   3.623419013772875*^9, 3.623419020364691*^9}, {3.624291534226785*^9, 
   3.624291539529183*^9}, 3.624291796081089*^9, {3.677495184435562*^9, 
   3.677495190298683*^9}, {3.6774954808867407`*^9, 3.6774954813203497`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"A", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
      SqrtBox["3"]]}]], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", "k0", " ", "\[Eta]"}]}], ")"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"k0", " ", "x"}], "]"}]}], 
  RowBox[{"3", " ", "k0", " ", "\[Eta]"}]]], "Output",
 CellChangeTimes->{3.6155544428238754`*^9, 3.6155723049314055`*^9, 
  3.6155725620081015`*^9, 3.6156534367746882`*^9, 3.6156536147088175`*^9, 
  3.6158090790795603`*^9, 3.6158300775037203`*^9, 3.623419022180481*^9, 
  3.623658266483146*^9, 3.62429154065437*^9, 3.62429179692768*^9, 
  3.6243009925341*^9, 3.624301085422711*^9, 3.624348183552172*^9, 
  3.624371645015183*^9, 3.624373424130622*^9, 3.6243841345447*^9, 
  3.624459265372554*^9, 3.624463737769238*^9, 3.62464154579228*^9, 
  3.624648832328233*^9, 3.624694367136978*^9, 3.624794883946632*^9, 
  3.625595628858853*^9, 3.625601561554868*^9, 3.625656752785942*^9, 
  3.677495191515768*^9, 3.677495482058095*^9, 3.67750396330372*^9, 
  3.677505404065922*^9, 3.688218070223567*^9, 3.688218990000415*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"gamma", "[", 
   RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"ComplexExpand", "[", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"k0", "^", "2"}]}], " ", "\[Eta]", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"6", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"psi", "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], ",", "\[Eta]"}], "]"}]}]}], 
      ",", "\[Eta]"}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.677495240845285*^9, 3.6774953067616158`*^9}, {
  3.6774959908236856`*^9, 3.677496003677786*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"A", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
      SqrtBox["3"]]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6"}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", "k0", " ", "\[Eta]"}]}], ")"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"k0", " ", "x"}], "]"}]}], 
  RowBox[{"k0", " ", "\[Eta]"}]]], "Output",
 CellChangeTimes->{{3.677495280877337*^9, 3.6774953082706203`*^9}, {
   3.67749599475218*^9, 3.677496004438314*^9}, 3.6775039637238503`*^9, 
   3.677505404539959*^9, 3.688218070711143*^9, 3.688218990437769*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"delr", "[", 
   RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"ComplexExpand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "/", "3"}], " ", 
      RowBox[{"k0", "^", "2"}], " ", 
      RowBox[{"\[Eta]", "^", "2"}], " ", 
      RowBox[{"psi", "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"2", "/", "3"}], "\[Eta]", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"gamma", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], ",", "\[Eta]"}], "]"}]}]}], 
    "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.624291816973109*^9, 3.624291825902862*^9}, {
  3.677495293845358*^9, 3.677495348793339*^9}, {3.677496007203333*^9, 
  3.677496010359127*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", "A", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
      SqrtBox["3"]]}]], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", "k0", " ", "\[Eta]"}]}], ")"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"k0", " ", "x"}], "]"}]}], 
  RowBox[{"3", " ", "k0", " ", "\[Eta]"}]]], "Output",
 CellChangeTimes->{
  3.62429182638953*^9, 3.62430099734045*^9, 3.624301089267949*^9, 
   3.624348183698328*^9, 3.624371645352778*^9, 3.624373425062354*^9, 
   3.624384134711436*^9, 3.624459265657354*^9, 3.624463738256353*^9, 
   3.6246415461094*^9, 3.624648834276581*^9, 3.624694367298436*^9, 
   3.62479488414014*^9, 3.625595629034671*^9, 3.625601561889762*^9, 
   3.625656752981387*^9, {3.677495341958254*^9, 3.677495352188456*^9}, 
   3.677496011077396*^9, 3.677503964022066*^9, 3.677505404780736*^9, 
   3.688218070984809*^9, 3.6882189908028603`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Also", " ", "for", " ", "the", " ", "tensors"}], ",", " ", 
   RowBox[{
   "we", " ", "fix", " ", "a", " ", "positive", " ", "frequency", " ", "mode",
     " ", "with", " ", "the", " ", "same", " ", "wavenumber", " ", 
    RowBox[{"k0", ".", " ", "Ignore"}], " ", "the", " ", "second", " ", 
    "mode", " ", "for", " ", "simplicity", " ", 
    RowBox[{"(", 
     RowBox[{
     "including", " ", "it", " ", "would", " ", "be", " ", 
      "straightforward"}], ")"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.615659212653823*^9, 3.6156592298420477`*^9}, {
  3.6774954012214727`*^9, 3.677495431560355*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ht", "[", 
   RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
  RowBox[{"B", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"k0", " ", "x"}], "]"}], 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "I"}], " ", "k0", " ", "\[Eta]"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"k0", " ", "\[Eta]"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6147090829233103`*^9, 3.6147090988524413`*^9}, {
   3.6147091657516737`*^9, 3.6147091877027435`*^9}, {3.6147093236619725`*^9, 
   3.614709324769615*^9}, {3.615294073401455*^9, 3.6152940758194704`*^9}, {
   3.6152942086709223`*^9, 3.6152942149577627`*^9}, {3.615549854574659*^9, 
   3.615549856821088*^9}, {3.6156534533109*^9, 3.615653468645897*^9}, {
   3.6156536226960173`*^9, 3.6156536266584177`*^9}, {3.623419035792751*^9, 
   3.623419038736879*^9}, {3.677495372093204*^9, 3.677495396876791*^9}, {
   3.677495442728854*^9, 3.6774954430771027`*^9}, 3.677495675396036*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"B", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "k0", " ", "\[Eta]"}]], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"k0", " ", "x"}], "]"}]}], 
  RowBox[{"k0", " ", "\[Eta]"}]]], "Output",
 CellChangeTimes->{
  3.614709099336088*^9, {3.6147091816808047`*^9, 3.614709187921152*^9}, 
   3.6147093252220325`*^9, 3.6147100795152082`*^9, 3.614950102635084*^9, 
   3.615224043411351*^9, 3.6152262386072073`*^9, 3.6152903952724767`*^9, 
   3.6152941610438166`*^9, {3.6152942100905313`*^9, 3.615294215316566*^9}, 
   3.615312971911741*^9, 3.615549293179261*^9, 3.6155498573514943`*^9, 
   3.6155544487051888`*^9, 3.615572308223048*^9, 3.6155725623981066`*^9, 
   3.615653469269905*^9, 3.615653627547618*^9, 3.6158090864418163`*^9, 
   3.6158300784397326`*^9, 3.623419044646978*^9, 3.623658268324844*^9, 
   3.624291652660864*^9, 3.624301038609198*^9, 3.624348184803174*^9, 
   3.624371648204409*^9, 3.624373428231582*^9, 3.624384135758901*^9, 
   3.624459267140617*^9, 3.624463741269345*^9, 3.624641547638072*^9, 
   3.624648839942076*^9, 3.624694368339567*^9, 3.624794885549871*^9, 
   3.6255956300877*^9, 3.625601563760963*^9, 3.625656754202659*^9, 
   3.677495410779296*^9, 3.6774954434506683`*^9, 3.677495675885144*^9, 
   3.677503964174836*^9, 3.67750540488519*^9, 3.68821807115476*^9, 
   3.688218990867503*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"hx", "[", 
   RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
  RowBox[{"c", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"k0", " ", "x"}], "]"}], 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "I"}], " ", "k0", " ", "\[Eta]"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"k0", " ", "\[Eta]"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.615809094006846*^9, 3.61580910044882*^9}, {
  3.623419040961669*^9, 3.623419042740426*^9}, {3.6774954483318167`*^9, 
  3.677495453175828*^9}, {3.677495677597249*^9, 3.677495701984996*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"c", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "k0", " ", "\[Eta]"}]], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"k0", " ", "x"}], "]"}]}], 
  RowBox[{"k0", " ", "\[Eta]"}]]], "Output",
 CellChangeTimes->{
  3.6158091260919323`*^9, 3.6158300786113343`*^9, 3.623419046160333*^9, 
   3.623658268701893*^9, 3.624291655582484*^9, 3.624301100431409*^9, 
   3.624348185044367*^9, 3.62437164858735*^9, 3.62437342984185*^9, 
   3.624384136137457*^9, 3.624459267503177*^9, 3.624463742197673*^9, 
   3.624641548014996*^9, 3.62464884156199*^9, 3.624694368782013*^9, 
   3.624794885821501*^9, 3.625595630460346*^9, 3.625601564162146*^9, 
   3.625656754476097*^9, {3.677495450366454*^9, 3.677495453510021*^9}, {
   3.6774956780120277`*^9, 3.677495702728475*^9}, 3.677503964223208*^9, 
   3.6775054049237432`*^9, 3.688218071215662*^9, 3.688218990930892*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Verify", " ", "Einstein", " ", "equations"}], "*)"}]], "Input",
 CellChangeTimes->{{3.6152240452209625`*^9, 3.61522404949539*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"3", " ", 
      RowBox[{"delr", "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"phi", "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{
       SuperscriptBox["psi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
     RowBox[{"2", " ", "\[Eta]", " ", 
      RowBox[{
       SuperscriptBox["gamma", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
     RowBox[{"6", " ", "\[Eta]", " ", 
      RowBox[{
       SuperscriptBox["psi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      SuperscriptBox["phi", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
     RowBox[{"\[Eta]", " ", 
      RowBox[{
       SuperscriptBox["psi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"delr", "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"phi", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
        RowBox[{"\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["phi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["psi", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{
             SuperscriptBox["psi", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["ht", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
     RowBox[{
      SuperscriptBox["ht", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[Eta]"}], " ", 
      RowBox[{
       SuperscriptBox["hx", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["hx", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
     RowBox[{"\[Eta]", " ", 
      RowBox[{
       SuperscriptBox["hx", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"delr", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], 
       SuperscriptBox["\[Eta]", "2"]]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"phi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], 
      SuperscriptBox["\[Eta]", "2"]], "-", 
     RowBox[{
      SuperscriptBox["phi", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["psi", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["gamma", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["phi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
     RowBox[{
      SuperscriptBox["gamma", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["psi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.6152240517886047`*^9, 3.6152241012097216`*^9}, {
   3.6152242492234707`*^9, 3.615224276305244*^9}, {3.6152250568718476`*^9, 
   3.6152251124550037`*^9}, {3.62429166910365*^9, 3.624291706456207*^9}, {
   3.62429173675468*^9, 3.624291762220336*^9}, 3.624301132758166*^9, {
   3.677495553289832*^9, 3.677495618516279*^9}, {3.677495650558339*^9, 
   3.677495665071539*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6152240820839987`*^9, {3.615224272857622*^9, 3.6152242768356476`*^9}, 
   3.615225036404516*^9, 3.6152251128138065`*^9, 3.615226238654008*^9, 
   3.615290395319278*^9, 3.6152941611686172`*^9, 3.6152942192790165`*^9, 
   3.6153129719430923`*^9, 3.615549293226066*^9, 3.6155498601751304`*^9, 
   3.6155528218361034`*^9, {3.6155529279947844`*^9, 3.6155529554977603`*^9}, 
   3.6155531125439672`*^9, 3.615554277289092*^9, 3.6155544492511992`*^9, 
   3.615562559438326*^9, 3.615572309221461*^9, 3.615572562444907*^9, 
   3.6156534752603817`*^9, 3.6156536289048176`*^9, 3.61580912922713*^9, 
   3.615830078673735*^9, 3.623419058880714*^9, 3.623419553208994*^9, 
   3.623658269341314*^9, 3.624291765555522*^9, 3.624291830790265*^9, {
   3.624301110910786*^9, 3.624301133366345*^9}, 3.62434818527799*^9, 
   3.624371649369649*^9, 3.624373431448749*^9, 3.624384136404435*^9, 
   3.624459268151173*^9, 3.624463743169601*^9, 3.624641548352788*^9, 
   3.624648845870641*^9, 3.624694369039342*^9, 3.624794886099954*^9, 
   3.62559563070468*^9, 3.625601564692655*^9, 3.625656754731095*^9, {
   3.677495462950687*^9, 3.677495488164317*^9}, 3.677495571104458*^9, {
   3.677495669067727*^9, 3.677495704087433*^9}, 3.6774960167035227`*^9, 
   3.677503964304305*^9, 3.677505405007959*^9, 3.6882180713133507`*^9, 
   3.6882189910526648`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Now", " ", "we", " ", "set", " ", "the", " ", "second", " ", "tensor", " ",
    "mode", " ", "to", " ", 
   RowBox[{"zero", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6774957063195677`*^9, 3.6774957119957027`*^9}, {
  3.677505419790629*^9, 3.677505420389428*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.677495713743688*^9, 3.6774957149081297`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Compute", " ", "\"\<gauge-invariant\>\"", " ", "Newtonian", " ", 
    "potentials", " ", "for", " ", "the", " ", "linear", " ", 
    RowBox[{"perturbations", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Phi", "[", 
    RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"phi", "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"gamma", "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], ",", "\[Eta]"}], "]"}], ",", 
        "\[Eta]"}], "]"}], "/", 
      RowBox[{"k0", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"gamma", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], ",", "\[Eta]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k0", "^", "2"}], " ", "\[Eta]"}], ")"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.624694438308679*^9, 3.62469449281547*^9}, {
  3.624694805904904*^9, 3.624694855820467*^9}, {3.624694986997137*^9, 
  3.624695015339903*^9}, {3.677495723522246*^9, 3.677495769661406*^9}, {
  3.677495919129703*^9, 3.677495932939221*^9}, {3.677496021265346*^9, 
  3.67749602269773*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "A", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
      SqrtBox["3"]]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", "k0", " ", "\[Eta]"}]}], ")"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"k0", " ", "x"}], "]"}]}], 
  RowBox[{
   SuperscriptBox["k0", "3"], " ", 
   SuperscriptBox["\[Eta]", "3"]}]]], "Output",
 CellChangeTimes->{{3.624694485930209*^9, 3.624694493304986*^9}, 
   3.624694862016746*^9, {3.624695010090884*^9, 3.624695016058833*^9}, 
   3.624794886370393*^9, 3.625595630935108*^9, 3.625601565025473*^9, 
   3.625656754970443*^9, {3.677495761978319*^9, 3.677495771540111*^9}, {
   3.67749592365189*^9, 3.677495935114645*^9}, 3.677496023212619*^9, 
   3.677503964522153*^9, 3.6775054053483458`*^9, 3.6882180715322742`*^9, 
   3.68821899129919*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Psi", "[", 
   RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"psi", "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"gamma", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], ",", "\[Eta]"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k0", "^", "2"}], " ", "\[Eta]"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.624694505905384*^9, 3.624694514274727*^9}, {
  3.624694890334263*^9, 3.624694914826541*^9}, {3.624695020482892*^9, 
  3.624695034052067*^9}, {3.677495778892418*^9, 3.677495795512826*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "A", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
      SqrtBox["3"]]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", "k0", " ", "\[Eta]"}]}], ")"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"k0", " ", "x"}], "]"}]}], 
  RowBox[{
   SuperscriptBox["k0", "3"], " ", 
   SuperscriptBox["\[Eta]", "3"]}]]], "Output",
 CellChangeTimes->{
  3.624694515730112*^9, 3.62469491762291*^9, {3.624695029236606*^9, 
   3.624695034355685*^9}, 3.624794886866876*^9, 3.625595631120381*^9, 
   3.625601565283591*^9, 3.625656755166728*^9, {3.67749579165226*^9, 
   3.677495798520941*^9}, 3.677496025548868*^9, 3.677503964578609*^9, 
   3.6775054054012623`*^9, 3.6882180716037416`*^9, 3.688218991389598*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Compute", " ", "the", " ", "source", " ", "terms", " ", "for", " ", "the", 
   " ", "second", " ", "order", " ", 
   RowBox[{"perturbations", ".", " ", "Start"}], " ", "with", " ", 
   RowBox[{"tensors", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.624371726927127*^9, 3.624371736392053*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"J4new", "[", 
   RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"J4", "[", 
    RowBox[{"\[Eta]", ",", "x"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.624371738211503*^9, 3.624371763341014*^9}, {
  3.6774960359521523`*^9, 3.67749603968508*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "A", " ", "B", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "3"]}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"k0", " ", "\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["3"]}], ")"}]}], "+", 
           RowBox[{"k0", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11"}], "-", 
              RowBox[{"3", " ", 
               SqrtBox["3"]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", "k0", " ", 
               RowBox[{"(", 
                RowBox[{"\[Eta]", "+", 
                 RowBox[{"2", " ", 
                  SqrtBox["3"], " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        RowBox[{"k0", " ", "x"}], "]"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", "k0", " ", "\[Eta]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{"k0", " ", "x"}], "]"}], "2"]}]}], ")"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["k0", "2"], " ", 
   SuperscriptBox["\[Eta]", "4"]}]]], "Output",
 CellChangeTimes->{{3.62437174701818*^9, 3.624371770444147*^9}, 
   3.624373446567447*^9, 3.624384143161265*^9, 3.624459277160395*^9, 
   3.624463759757976*^9, 3.624641557700513*^9, 3.624648857313792*^9, 
   3.624694376510252*^9, 3.624794895148197*^9, 3.625595638393837*^9, 
   3.625601579313266*^9, 3.625656762880871*^9, 3.677496044541925*^9, 
   3.6775039673663683`*^9, 3.677505407986905*^9, 3.688218074242947*^9, 
   3.688218993986467*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Fourier", " ", "components", " ", "for", " ", "2", "k0", " ", "and", " ", 
    RowBox[{"zero", ".", " ", "Note"}], " ", "that", " ", "the", " ", 
    "prefactor", " ", "2", " ", "Pi", " ", "arises", " ", "because", " ", 
    "of", " ", "the", " ", "standard", " ", "definition", " ", "of", " ", 
    "the", " ", "Fourier", " ", "transform"}], ";", " ", 
   RowBox[{
    RowBox[{"then", " ", "use", " ", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"k0", " ", "x"}], "]"}], "^", "2"}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "4"}], " ", 
       RowBox[{"Exp", "[", 
        RowBox[{"2", " ", "I", " ", "k0", " ", "x"}], "]"}]}], " ", "+", " ", 
      RowBox[{"1", "/", "2"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"1", "/", "4"}], " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "I", " ", "k0", " ", "x"}], "]"}], " ", 
       "and", " ", 
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{"k0", " ", "x"}], "]"}], "^", "2"}]}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}], " ", 
       RowBox[{"Exp", "[", 
        RowBox[{"2", " ", "I", " ", "k0", " ", "x"}], "]"}]}], " ", "+", " ", 
      RowBox[{"1", "/", "2"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"1", "/", "4"}], " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "I", " ", "k0", " ", "x"}], "]"}]}]}]}]}]}],
   "*)"}]], "Input",
 CellChangeTimes->{{3.624371786100873*^9, 3.624371791032379*^9}, 
   3.677496081317648*^9, {3.67749612693836*^9, 3.6774961846967993`*^9}, {
   3.688218248712957*^9, 3.688218250833665*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"J42k", "[", "\[Eta]_", "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"2", "Pi", " ", 
     RowBox[{"J4new", "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"k0", " ", "x"}], "]"}], "^", "2"}], "\[Rule]", 
       RowBox[{"1", "/", "4"}]}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{"k0", " ", "x"}], "]"}], "^", "2"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}]}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.624371792937746*^9, 3.624371826732994*^9}, {
  3.6774961970315742`*^9, 3.677496238456461*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"A", " ", "B", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "3"]}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"14", "+", 
        RowBox[{"3", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      SuperscriptBox["k0", "3"], " ", 
      SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["k0", "2"], " ", 
   SuperscriptBox["\[Eta]", "4"]}]]], "Output",
 CellChangeTimes->{{3.624371818816982*^9, 3.62437182738257*^9}, 
   3.624373447657119*^9, 3.624384143721087*^9, 3.624459278048975*^9, 
   3.624463760699847*^9, 3.62464155843509*^9, 3.624648858141678*^9, 
   3.624694377171325*^9, 3.624794895757524*^9, 3.625595638891348*^9, 
   3.625601580198035*^9, 3.625656763444312*^9, 3.677496238939562*^9, 
   3.6775039675309753`*^9, 3.677505408147863*^9, 3.688218074412856*^9, 
   3.688218994131871*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"J40", "[", "\[Eta]_", "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"2", "Pi", " ", 
     RowBox[{"J4new", "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"k0", " ", "x"}], "]"}], "^", "2"}], "\[Rule]", 
       RowBox[{"1", "/", "2"}]}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{"k0", " ", "x"}], "]"}], "^", "2"}], "\[Rule]", 
       RowBox[{"1", "/", "2"}]}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.62437183733273*^9, 3.624371861731276*^9}, {
  3.677496255500862*^9, 3.677496278704431*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "A", " ", "B", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "3"]}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"3", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["3"]}], ")"}], " ", 
      SuperscriptBox["k0", "3"], " ", 
      SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["k0", "2"], " ", 
   SuperscriptBox["\[Eta]", "4"]}]]], "Output",
 CellChangeTimes->{
  3.624371862457644*^9, 3.624373448678864*^9, 3.624384144072387*^9, 
   3.62445927843071*^9, 3.624463761161681*^9, 3.624641558973329*^9, 
   3.624648873732589*^9, 3.624694377550635*^9, 3.624794896152034*^9, 
   3.625595639150269*^9, 3.625601580672111*^9, 3.625656763856582*^9, {
   3.67749627321736*^9, 3.677496279342198*^9}, 3.677503967609775*^9, 
   3.677505408228525*^9, 3.688218074512814*^9, 3.68821899423011*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Now", " ", "we", " ", "get", " ", "the", " ", "second", " ", "order", " ",
     "tensor", " ", "modes", " ", "from", " ", "integrating", " ", "the", " ",
     "source", " ", "against", " ", "the", " ", 
    RowBox[{"Green", "'"}], "s", " ", "function"}], ",", " ", 
   RowBox[{"in", " ", "Fourier", " ", "space"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.677496284307157*^9, 3.6774963028403893`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"hT2nd2k0", "[", "\[Eta]_", "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", "k0", " ", "\[Eta]"}], ")"}]}], 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"u", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "k0", 
          RowBox[{"(", 
           RowBox[{"\[Eta]", "-", "u"}], ")"}]}], "]"}], 
        RowBox[{"J42k", "[", "u", "]"}]}], ",", "u"}], "]"}]}], "/.", 
    RowBox[{"u", "\[Rule]", "\[Eta]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.624371871600451*^9, 3.624371921415584*^9}, {
  3.6774963211887407`*^9, 3.6774963420562553`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      SqrtBox["3"]}], ")"}], " ", 
    SuperscriptBox["k0", "2"], " ", 
    SuperscriptBox["\[Eta]", "2"]}]], 
  RowBox[{"A", " ", "B", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "3"]}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"21", "+", 
       SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "13"}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        SqrtBox["3"]}], ")"}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", " ", 
      "\[Eta]", " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "3"]}], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SqrtBox["3"]}], ")"}]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", "k0", " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]", "+", 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", "\[Eta]"}]}], ")"}]}], "+", 
        RowBox[{"13", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SqrtBox["3"]}], ")"}], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
         " ", "\[Eta]", " ", 
         RowBox[{"ExpIntegralEi", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "3"]}], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}], "]"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.624371914286509*^9, 3.624371923008368*^9}, 
   3.624373466385016*^9, 3.624384155591*^9, 3.624459304232045*^9, 
   3.624463792396604*^9, 3.62464157218648*^9, 3.624648870215579*^9, 
   3.624694389588888*^9, 3.624794908371748*^9, 3.625595650012884*^9, 
   3.625601599639614*^9, 3.625656775535827*^9, {3.677496331007853*^9, 
   3.6774963482714787`*^9}, 3.677503972924272*^9, 3.677505414150622*^9, 
   3.688218080429407*^9, 3.688218999844059*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "It", " ", "turns", " ", "out", " ", "that", " ", "we", " ", "have", " ", 
    "to", " ", "\"\<help\>\"", " ", "Mathematica", " ", "get", " ", 
    "something", " ", "better", " ", "behaved", " ", "in", " ", "the", " ", 
    "complex", " ", 
    RowBox[{"plane", ".", " ", "We"}], " ", "need", " ", "to", " ", "replace",
     " ", "the", " ", "exponential", " ", "integrals", " ", "by", " ", 
    "incomplete", " ", "Gamma", " ", "functions"}], ",", " ", 
   RowBox[{
    RowBox[{"Ei", 
     RowBox[{"(", "x", ")"}]}], " ", "\[Rule]", " ", 
    RowBox[{
     RowBox[{"-", "Gamma"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0", ",", 
        RowBox[{"-", "x"}]}], ")"}], "."}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.624371927859638*^9, 3.624371974046276*^9}, {
  3.677496354205428*^9, 3.6774963892789707`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"hT2nd2k0", "[", "\[Eta]_", "]"}], "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       SqrtBox["3"]}], ")"}], " ", 
     SuperscriptBox["k0", "2"], " ", 
     SuperscriptBox["\[Eta]", "2"]}]], "A", " ", "B", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "3"]}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"21", "+", 
       SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"13", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        SqrtBox["3"]}], ")"}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", " ", 
      "\[Eta]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SqrtBox["3"]}], ")"}]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", "k0", " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]", "+", 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", "\[Eta]"}]}], ")"}]}], "-", 
        RowBox[{"13", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SqrtBox["3"]}], ")"}], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
         " ", "\[Eta]", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.624371978367288*^9, 3.624372006301358*^9}, {
  3.677496396728573*^9, 3.677496427738043*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"A", " ", "B", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "3"]}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"21", "+", 
       SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"13", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        SqrtBox["3"]}], ")"}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", " ", 
      "\[Eta]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SqrtBox["3"]}], ")"}]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", "k0", " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]", "+", 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", "\[Eta]"}]}], ")"}]}], "-", 
        RowBox[{"13", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SqrtBox["3"]}], ")"}], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
         " ", "\[Eta]", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}]}], 
       ")"}]}]}], ")"}]}], 
  RowBox[{"6", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     SqrtBox["3"]}], ")"}], " ", 
   SuperscriptBox["k0", "2"], " ", 
   SuperscriptBox["\[Eta]", "2"]}]]], "Output",
 CellChangeTimes->{3.62437200687035*^9, 3.624373467157856*^9, 
  3.624384156286763*^9, 3.624459306071156*^9, 3.624463793626621*^9, 
  3.624641572830562*^9, 3.624648870897116*^9, 3.624694390208294*^9, 
  3.624794908974073*^9, 3.625595650514294*^9, 3.625601600313857*^9, 
  3.625656776065296*^9, 3.67749643308257*^9, 3.6775039730582857`*^9, 
  3.677505414332013*^9, 3.688218080594479*^9, 3.688219000145442*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"hT2nd0", "[", "\[Eta]_", "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "\[Eta]"}], " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"\[Eta]", "-", "u"}], ")"}], " ", 
        RowBox[{"J40", "[", "u", "]"}]}], ",", "u"}], "]"}]}], "/.", 
    RowBox[{"u", "\[Rule]", "\[Eta]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.624372085352367*^9, 3.624372138328725*^9}, {
  3.677496521843161*^9, 3.6774965314373693`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "A", " ", "B", " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["3", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "3"]}], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"5", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0"}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SqrtBox["3"]}], ")"}]}]], "+", 
        FractionBox["3", "\[Eta]"]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["k0", "2"], " ", "\[Eta]", " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "3"]}], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}], "]"}]}]}], 
    ")"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["k0", "2"], " ", "\[Eta]"}]]], "Output",
 CellChangeTimes->{{3.624372103063981*^9, 3.624372140632899*^9}, 
   3.624373471586946*^9, 3.624384159578163*^9, 3.624459316156288*^9, 
   3.624463803723686*^9, 3.624641577127507*^9, 3.62464889160627*^9, 
   3.624694394200969*^9, 3.624794912836802*^9, 3.625595653734858*^9, 
   3.625601604562713*^9, 3.625656779750811*^9, 3.677496533093211*^9, 
   3.677503973800768*^9, 3.6775054150875874`*^9, 3.688218081434024*^9, 
   3.6882190009834538`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"hT2nd0", "[", "t_", "]"}], "=", 
  FractionBox[
   RowBox[{"2", " ", "A", " ", "B", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["3", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "3"]}], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"5", " ", 
              SqrtBox["3"]}]}], ")"}], " ", "k0"}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SqrtBox["3"]}], ")"}]}]], "+", 
         FractionBox["3", "\[Eta]"]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k0", "2"], " ", "\[Eta]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}]}], 
     ")"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["k0", "2"], " ", "\[Eta]"}]]}]], "Input",
 CellChangeTimes->{{3.624372151641379*^9, 3.624372178538449*^9}, {
  3.6774965411892767`*^9, 3.677496549199934*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "A", " ", "B", " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["3", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "3"]}], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"5", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0"}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SqrtBox["3"]}], ")"}]}]], "+", 
        FractionBox["3", "\[Eta]"]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["k0", "2"], " ", "\[Eta]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}]}], 
    ")"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["k0", "2"], " ", "\[Eta]"}]]], "Output",
 CellChangeTimes->{3.624372179092472*^9, 3.624373472082948*^9, 
  3.624384159855782*^9, 3.62445931703518*^9, 3.624463803951162*^9, 
  3.624641577512922*^9, 3.624648893347978*^9, 3.624694394452406*^9, 
  3.624794913137602*^9, 3.625595653991508*^9, 3.625601604920176*^9, 
  3.62565678003195*^9, 3.677496549783242*^9, 3.677503973844096*^9, 
  3.677505415128799*^9, 3.688218081492659*^9, 3.688219001069931*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Now", " ", "put", " ", "the", " ", "Fourier", " ", "components", " ", 
   "together", " ", "to", " ", "obtain", " ", "the", " ", "function", " ", 
   "ht", " ", "at", " ", "second", " ", 
   RowBox[{"order", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.67749656357821*^9, 3.6774965793376904`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ht2", "[", 
   RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "Pi"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], 
      RowBox[{"hT2nd2k0", "[", "\[Eta]", "]"}]}], "+", 
     RowBox[{
      RowBox[{"hT2nd0", "[", "\[Eta]", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "Pi"}], ")"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.624372299620374*^9, 3.624372324443734*^9}, {
  3.624372417283657*^9, 3.624372433794038*^9}, {3.677496586846992*^9, 
  3.677496607927124*^9}, {3.677496733385269*^9, 3.677496767227077*^9}, {
  3.677496815128207*^9, 3.677496828734757*^9}, {3.677496969513089*^9, 
  3.6774969928566227`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", "A", " ", "B", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "3"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["k0", "2"], " ", 
    SuperscriptBox["\[Eta]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", "A", " ", "B", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "3"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "\[ImaginaryI]", " ", "A", " ", "B", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "3"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], 
   RowBox[{"2", " ", 
    SqrtBox["3"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "A", " ", "B", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], "-", 
      RowBox[{
       FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"21", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      SqrtBox["3"]}], ")"}], " ", 
    SuperscriptBox["k0", "2"], " ", 
    SuperscriptBox["\[Eta]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SqrtBox["3"], " ", "A", " ", "B", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], "-", 
      RowBox[{
       FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"21", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      SqrtBox["3"]}], ")"}], " ", 
    SuperscriptBox["k0", "2"], " ", 
    SuperscriptBox["\[Eta]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "A", " ", "B", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], "-", 
      RowBox[{
       FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"21", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", "A", " ", "B", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], "-", 
      RowBox[{
       FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"21", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], "-", 
  FractionBox[
   RowBox[{"26", " ", "\[ImaginaryI]", " ", "A", " ", "B", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"15", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}], "-", 
      RowBox[{
       FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"21", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], "+", 
  FractionBox[
   RowBox[{"13", " ", "\[ImaginaryI]", " ", "A", " ", "B", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"15", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}], "-", 
      RowBox[{
       FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"21", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], 
   RowBox[{"2", " ", 
    SqrtBox["3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], "+", 
  RowBox[{
   FractionBox["2", "3"], " ", "A", " ", "B", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"26", " ", "\[ImaginaryI]", " ", "A", " ", "B", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}], "-", 
      RowBox[{
       FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"21", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], "-", 
  FractionBox[
   RowBox[{"13", " ", "\[ImaginaryI]", " ", "A", " ", "B", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}], "-", 
      RowBox[{
       FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"21", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], 
   RowBox[{"2", " ", 
    SqrtBox["3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}]], "Output",
 CellChangeTimes->{{3.67749681552549*^9, 3.6774968293016367`*^9}, {
   3.677496971493259*^9, 3.677496993049734*^9}, 3.677503974539126*^9, 
   3.677505415926627*^9, 3.6882180822262983`*^9, 3.6882190019978123`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "We", " ", "try", " ", "to", " ", "bring", " ", "this", " ", "in", " ", "a",
    " ", "slightly", " ", "more", " ", "presentable", " ", 
   RowBox[{"form", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.677496883074645*^9, 3.677496901433942*^9}, 
   3.677497009373719*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", "\[ImaginaryI]", " ", "A", " ", "B", " "}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "\[ImaginaryI]", " ", "A", " ", "B", " "}], 
    RowBox[{"2", " ", 
     SqrtBox["3"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.677496845014166*^9, 3.67749685540879*^9}, {
  3.677497018664897*^9, 3.6774970482659616`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     SqrtBox["3"]}], ")"}], " ", "A", " ", "B"}], 
  RowBox[{"6", " ", "k0", " ", "\[Eta]"}]]], "Output",
 CellChangeTimes->{
  3.677496868650031*^9, {3.677497019976507*^9, 3.677497049029481*^9}, 
   3.677503974755309*^9, 3.6775054161346073`*^9, 3.688218082438322*^9, 
   3.6882190022349*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"6", " ", "A", " ", "B", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], "-", 
        RowBox[{
         FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"21", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        SqrtBox["3"]}], ")"}], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"]}]]}], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SqrtBox["3"], " ", "A", " ", "B", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"6", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"21", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       SqrtBox["3"]}], ")"}], " ", 
     SuperscriptBox["k0", "2"], " ", 
     SuperscriptBox["\[Eta]", "2"]}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.677497107146449*^9, 3.6774971389716167`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", "A", " ", "B", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "3"]}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["k0", "2"], " ", 
   SuperscriptBox["\[Eta]", "2"]}]]], "Output",
 CellChangeTimes->{{3.677497123300558*^9, 3.6774971395408583`*^9}, 
   3.677503974922625*^9, 3.677505416300598*^9, 3.688218082635489*^9, 
   3.6882190024287567`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "A", " ", "B", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], "-", 
        RowBox[{
         FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"21", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], "+", 
   FractionBox[
    RowBox[{"3", " ", "\[ImaginaryI]", " ", 
     SqrtBox["3"], " ", "A", " ", "B", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"6", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"21", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.677497155526146*^9, 3.6774971676228437`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"3", " ", 
      SqrtBox["3"]}]}], ")"}], " ", "A", " ", "B", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "3"]}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]]], "Output",
 CellChangeTimes->{3.6774971682577744`*^9, 3.677503975294375*^9, 
  3.6775054166770363`*^9, 3.688218083057639*^9, 3.6882190028142357`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"3", " ", 
      SqrtBox["3"]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     SqrtBox["3"]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.677497221270183*^9, 3.677497230937313*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "-", 
  SqrtBox["3"]}]], "Output",
 CellChangeTimes->{3.677497231247415*^9, 3.677503975346871*^9, 
  3.677505416729972*^9, 3.688218083125998*^9, 3.688219002884026*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"26", " ", "\[ImaginaryI]", " ", "A", " ", "B", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"15", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}], "-", 
        RowBox[{
         FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"21", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], "+", 
   FractionBox[
    RowBox[{"13", " ", "\[ImaginaryI]", " ", "A", " ", "B", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"21", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], 
    RowBox[{"2", " ", 
     SqrtBox["3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.677497256561557*^9, 3.677497268603466*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"13", " ", "\[ImaginaryI]", " ", "A", " ", "B", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], 
   " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], 
  RowBox[{"6", " ", "k0", " ", "\[Eta]"}]]], "Output",
 CellChangeTimes->{3.677497269869316*^9, 3.677503976400844*^9, 
  3.677505417768652*^9, 3.6882180842306967`*^9, 3.688219004154687*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"+", 
    FractionBox[
     RowBox[{"26", " ", "\[ImaginaryI]", " ", "A", " ", "B", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], "+", 
        RowBox[{
         FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}], "-", 
        RowBox[{
         FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"21", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], "-", 
   FractionBox[
    RowBox[{"13", " ", "\[ImaginaryI]", " ", "A", " ", "B", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"6", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"21", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], 
    RowBox[{"2", " ", 
     SqrtBox["3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.677497302861909*^9, 3.6774973197197037`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"13", " ", "\[ImaginaryI]", " ", "A", " ", "B", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], 
   RowBox[{"6", " ", "k0", " ", "\[Eta]"}]]}]], "Output",
 CellChangeTimes->{3.677497320412356*^9, 3.677503976940473*^9, 
  3.6775054183400087`*^9, 3.688218084797084*^9, 3.6882190047788963`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Asymptotic", " ", "behaviour", " ", "near", " ", "infinity"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.688218503564012*^9, 3.68821851215133*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"ht2", "[", 
     RowBox[{"\[Eta]", ",", "x"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Eta]", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.624384284891542*^9, 3.624384331270281*^9}, {
  3.677496769612274*^9, 3.677496772535942*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "3"]}], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
  RowBox[{"(", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "A", " ", "B", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "-", 
          RowBox[{"5", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"27", "+", 
             RowBox[{"16", " ", 
              SqrtBox["3"]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"21", "+", 
          RowBox[{"11", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], "+", 
     FractionBox[
      RowBox[{"A", " ", "B", " ", 
       RowBox[{"(", 
        RowBox[{"23", "+", 
         RowBox[{"4", " ", 
          SqrtBox["3"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"37", "+", 
            RowBox[{"20", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       SuperscriptBox["k0", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "\[Eta]"], "]"}], "3"],
      SeriesData[$CellContext`\[Eta], 
       DirectedInfinity[1], {}, 1, 3, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Eta], 
     DirectedInfinity[1], {
     Complex[0, -1] (21 + 
        11 3^Rational[
           1, 2])^(-1) $CellContext`A $CellContext`B $CellContext`k0^(-1) (-6 - 
       5 3^Rational[1, 2] + (27 + 16 3^Rational[1, 2]) 
        Cos[2 $CellContext`k0 $CellContext`x]), 
      Rational[1, 2] (5 + 
        2 3^Rational[
           1, 2])^(-1) $CellContext`A $CellContext`B $CellContext`k0^(-2) (23 + 
       4 3^Rational[1, 2] - (37 + 20 3^Rational[1, 2]) 
       Cos[2 $CellContext`k0 $CellContext`x])}, 1, 3, 1],
    Editable->False], ")"}]}]], "Output",
 CellChangeTimes->{{3.624384308676953*^9, 3.624384337033675*^9}, 
   3.624459378354826*^9, 3.624463847019914*^9, 3.62464161027074*^9, 
   3.62464895126404*^9, 3.624694417794595*^9, 3.624794947474094*^9, 
   3.625595677681108*^9, 3.625601637868362*^9, 3.62565680362534*^9, 
   3.677496774750773*^9, 3.677497337008807*^9, 3.677503978274225*^9, 
   3.677505419698567*^9, 3.6882180861993504`*^9, 3.688219006215106*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"ht2", "[", 
     RowBox[{"\[Eta]", ",", "x"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Eta]", ",", 
      RowBox[{"-", "Infinity"}], ",", "2"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.688218520628064*^9}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "3"]}], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
  RowBox[{"(", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "A", " ", "B", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "-", 
          RowBox[{"5", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"27", "+", 
             RowBox[{"16", " ", 
              SqrtBox["3"]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"21", "+", 
          RowBox[{"11", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], "+", 
     FractionBox[
      RowBox[{"A", " ", "B", " ", 
       RowBox[{"(", 
        RowBox[{"23", "+", 
         RowBox[{"4", " ", 
          SqrtBox["3"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"37", "+", 
            RowBox[{"20", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       SuperscriptBox["k0", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "\[Eta]"], "]"}], "3"],
      SeriesData[$CellContext`\[Eta], 
       DirectedInfinity[-1], {}, 1, 3, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Eta], 
     DirectedInfinity[-1], {
     Complex[0, -1] (21 + 
        11 3^Rational[
           1, 2])^(-1) $CellContext`A $CellContext`B $CellContext`k0^(-1) (-6 - 
       5 3^Rational[1, 2] + (27 + 16 3^Rational[1, 2]) 
        Cos[2 $CellContext`k0 $CellContext`x]), 
      Rational[1, 2] (5 + 
        2 3^Rational[
           1, 2])^(-1) $CellContext`A $CellContext`B $CellContext`k0^(-2) (23 + 
       4 3^Rational[1, 2] - (37 + 20 3^Rational[1, 2]) 
       Cos[2 $CellContext`k0 $CellContext`x])}, 1, 3, 1],
    Editable->False], ")"}]}]], "Output",
 CellChangeTimes->{3.688218522490532*^9, 3.6882190072500687`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Verify", " ", "the", " ", "Einstein", " ", "equation", " ", "for", " ", 
   "the", " ", "tensors", " ", "up", " ", "to", " ", "second", " ", 
   RowBox[{"order", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.624373521780553*^9, 3.62437352891347*^9}, {
  3.6774966672072067`*^9, 3.677496669960947*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
      RowBox[{
       SuperscriptBox["ht", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], ")"}], " ", "eps"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        SuperscriptBox["ht2", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["ht2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
      RowBox[{
       SuperscriptBox["ht2", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], ")"}], " ", 
    RowBox[{"eps", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["gamma", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["phi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"gamma", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"psi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ht", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"phi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["gamma", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["phi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"ht", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
      RowBox[{
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"phi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"psi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"ht", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}], " ", 
    SuperscriptBox["eps", "2"]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.624373545942753*^9, 3.624373564972246*^9}, {
  3.677496694489901*^9, 3.6774967145178967`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.624373567744093*^9, 3.624384186084853*^9, 
  3.624459391661413*^9, 3.624463860741763*^9, 3.624641616489489*^9, 
  3.624648957848688*^9, 3.624694424252216*^9, 3.624794966084083*^9, 
  3.625595683779486*^9, 3.625601646387066*^9, 3.625656810222304*^9, 
  3.6774967825051947`*^9, 3.677497354362372*^9, 3.6775039797322903`*^9, 
  3.677505421212524*^9, 3.68821808771742*^9, 3.688219008884883*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "We", " ", "can", " ", "now", " ", "turn", " ", "to", " ", "the", " ", 
   "scalar", " ", 
   RowBox[{"perturbations", ".", " ", "We"}], " ", "need", " ", "the", " ", 
   "source", " ", "term", " ", "appearing", " ", "in", " ", "the", " ", 
   "equation", " ", "for", " ", "psi", " ", "at", " ", "second", " ", 
   RowBox[{"order", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.624373611258157*^9, 3.624373617098902*^9}, {
  3.67749740471635*^9, 3.6774974181998663`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"J", "[", 
   RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"J1", "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "/", "4"}], "-", 
    RowBox[{
     RowBox[{"\[Eta]", "/", "12"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"J1", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], ",", "\[Eta]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Eta]", "/", "6"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"J2", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], ",", "x"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"11", "/", "12"}], " ", 
     RowBox[{"J3", "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Eta]", "/", "4"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"J3", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], ",", "\[Eta]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"J6", "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}], "/", "6"}], "-", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"J2", "[", 
         RowBox[{"\[Eta]", ",", "y"}], "]"}], "/", "\[Eta]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"J2", "[", 
           RowBox[{"\[Eta]", ",", "y"}], "]"}], ",", "\[Eta]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Eta]", "/", "2"}], " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"J2", "[", 
             RowBox[{"\[Eta]", ",", "y"}], "]"}], ",", "\[Eta]"}], "]"}], ",",
           "\[Eta]"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "0", ",", "x"}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.624373663506509*^9, 3.624373773339969*^9}, {
  3.624641639080062*^9, 3.624641650141991*^9}, {3.6774973614481993`*^9, 
  3.6774973913772793`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"288", " ", 
    SuperscriptBox["k0", "2"], " ", 
    SuperscriptBox["\[Eta]", "4"]}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
        SqrtBox["3"]]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"k0", " ", "\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"3", " ", "k0", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"7", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]}],
              ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "k0", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"3", " ", "k0", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], 
         " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"k0", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", 
               SqrtBox["3"]}], "+", 
              RowBox[{"12", " ", "k0", " ", "\[Eta]"}], "+", 
              RowBox[{
               SuperscriptBox["k0", "3"], " ", 
               SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "k0", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[ImaginaryI]", " ", 
               SqrtBox["3"]}], "+", 
              RowBox[{"2", " ", "k0", " ", "\[Eta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9"}], "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"], " ", "k0", " ", "\[Eta]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.624373745290449*^9, 3.624373768871295*^9}, 
   3.624373799296262*^9, 3.624384264725891*^9, 3.624384825734085*^9, 
   3.624459614364403*^9, 3.624464082597401*^9, 3.624641682025992*^9, 
   3.62464902141261*^9, 3.62469443324821*^9, 3.62469456006823*^9, 
   3.624795037073893*^9, 3.625595743471887*^9, 3.625601681199506*^9, 
   3.625656881702985*^9, 3.677497441718905*^9, 3.677503988639824*^9, 
   3.677505431525069*^9, 3.688218097317672*^9, 3.6882190179511423`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Here", " ", "we", " ", "do", " ", "the", " ", "Fourier", " ", 
   "decomposition", " ", "by", " ", "hand"}], "*)"}]], "Input",
 CellChangeTimes->{{3.688218573115528*^9, 3.688218580234271*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"J2k", "[", "\[Eta]_", "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", " ", "Pi", " ", 
    FractionBox["1", 
     RowBox[{"288", " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "4"]}]], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["B", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
         SqrtBox["3"]]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "k0", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"3", " ", "k0", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], 
         " ", "/", "2"}], ")"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "k0", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[ImaginaryI]", " ", 
               SqrtBox["3"]}], "+", 
              RowBox[{"2", " ", "k0", " ", "\[Eta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9"}], "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"], " ", "k0", " ", "\[Eta]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], "/", "2"}], ")"}]}]}], ")"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.62437384327052*^9, 3.624373888340348*^9}, {
  3.624641697878125*^9, 3.624641718997534*^9}, {3.677497456012459*^9, 
  3.677497487345881*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["3", "2"], " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
        SqrtBox["3"]]], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "k0", " ", "\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", "\[ImaginaryI]"}], "-", 
           RowBox[{"3", " ", "k0", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "k0", " ", "\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}], "+", 
           RowBox[{"2", " ", "k0", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"], " ", "k0", " ", "\[Eta]"}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"144", " ", 
   SuperscriptBox["k0", "2"], " ", 
   SuperscriptBox["\[Eta]", "4"]}]]], "Output",
 CellChangeTimes->{
  3.624384861522941*^9, 3.624459615152421*^9, 3.624464083663909*^9, 
   3.624641719940471*^9, 3.624649033016263*^9, 3.624694566707057*^9, 
   3.624795038366181*^9, 3.625595744699376*^9, 3.625601681813535*^9, 
   3.625656883002107*^9, {3.67749748217192*^9, 3.677497488031316*^9}, 
   3.67750398886506*^9, 3.677505431736146*^9, 3.688218097651018*^9, 
   3.688219018212421*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"J0", "[", "\[Eta]_", "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", " ", "Pi", " ", 
    FractionBox["1", 
     RowBox[{"288", " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "4"]}]], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["B", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
         SqrtBox["3"]]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"k0", " ", "\[Eta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"3", " ", "k0", " ", "\[Eta]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
               "7", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], " ", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"k0", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", 
               SqrtBox["3"]}], "+", 
              RowBox[{"12", " ", "k0", " ", "\[Eta]"}], "+", 
              RowBox[{
               SuperscriptBox["k0", "3"], " ", 
               SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}]}], ")"}]}], 
        ")"}]}]}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.624375278071785*^9, 3.624375300046327*^9}, {
  3.624641725632416*^9, 3.6246417373447*^9}, {3.677497496572833*^9, 
  3.677497509072538*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"32", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{"9", "-", 
        RowBox[{"k0", " ", "\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}], "+", 
           RowBox[{"12", " ", "k0", " ", "\[Eta]"}], "+", 
           RowBox[{
            SuperscriptBox["k0", "3"], " ", 
            SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
        SqrtBox["3"]]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"k0", " ", "\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"3", " ", "k0", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"7", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]}],
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"144", " ", 
   SuperscriptBox["k0", "2"], " ", 
   SuperscriptBox["\[Eta]", "4"]}]]], "Output",
 CellChangeTimes->{3.624694577386829*^9, 3.62479503936232*^9, 
  3.625595745499969*^9, 3.625601681994095*^9, 3.62565688379589*^9, 
  3.677497510152443*^9, 3.677503988990589*^9, 3.6775054318571777`*^9, 
  3.6882180978096647`*^9, 3.688219018349306*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Consistency", " ", "check"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"J", "[", 
     RowBox[{"\[Eta]", ",", "x"}], "]"}], "-", 
    RowBox[{
     RowBox[{"1", "/", "Pi"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "k0", " ", "x"}], "]"}], 
     RowBox[{"J2k", "[", "\[Eta]", "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", "Pi"}], ")"}]}], 
     RowBox[{"J0", "[", "\[Eta]", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.688218584675503*^9, 3.688218629014175*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.688218629347569*^9, 3.6882190184055*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"J", "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Eta]", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.624643409293899*^9, 3.624643431493403*^9}, {
  3.6774975155995817`*^9, 3.677497518217347*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], 
   " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["B", "2"], " ", "k0"}], 
       RowBox[{"32", " ", "\[Eta]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"k0", " ", "x"}], "]"}], "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Eta]", "2"]}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "\[Eta]"], "]"}], "3"],
       SeriesData[$CellContext`\[Eta], 
        DirectedInfinity[1], {}, 1, 3, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Eta], 
      DirectedInfinity[1], {Complex[0, 
         Rational[7, 32]] $CellContext`B^2 $CellContext`k0, 
       Rational[1, 8] $CellContext`B^2 Sin[$CellContext`k0 $CellContext`x]^2},
       1, 3, 1],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
      SqrtBox["3"]]}]], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["k0", "2"]}], "9"]}], "-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["A", "2"], " ", "k0", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], 
       RowBox[{"3", " ", 
        SqrtBox["3"], " ", "\[Eta]"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["A", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}]}], ")"}]}], ")"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Eta]", "2"]}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "\[Eta]"], "]"}], "3"],
       SeriesData[$CellContext`\[Eta], 
        DirectedInfinity[1], {}, 0, 3, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Eta], 
      DirectedInfinity[1], {
      Rational[-1, 9] $CellContext`A^2 $CellContext`k0^2, Complex[0, 
         Rational[-2, 3]] 3^Rational[-1, 2] $CellContext`A^2 $CellContext`k0 
       Cos[2 $CellContext`k0 $CellContext`x], 
       Rational[-2, 3] $CellContext`A^2 (2 + 
        3 Cos[2 $CellContext`k0 $CellContext`x])}, 0, 3, 1],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.624643422983062*^9, 3.624643436221273*^9}, 
   3.624649045879269*^9, 3.624694593049606*^9, 3.624795045494024*^9, 
   3.625595751783168*^9, 3.625601684951563*^9, 3.62565688960501*^9, 
   3.677497520449499*^9, 3.67750399038372*^9, 3.677505433331006*^9, 
   3.688218099261498*^9, 3.688219019741736*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Now", " ", "again", " ", "obtain", " ", "the", " ", "second", " ", "order",
    " ", "perturbations", " ", "by", " ", "integrating", " ", "with", " ", 
   "the", " ", 
   RowBox[{"Green", "'"}], "s", " ", "function", " ", "in", " ", "momentum", 
   " ", 
   RowBox[{"space", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.677497527390003*^9, 3.677497542812612*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"psi2k0", "[", "\[Eta]_", "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", "3", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "k0", " ", "\[Eta]"}], ")"}]}], 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"u", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "k0", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Eta]", "-", "u"}], ")"}], "/", 
           RowBox[{"Sqrt", "[", "3", "]"}]}]}], "]"}], 
        RowBox[{"J2k", "[", "u", "]"}]}], ",", "u"}], "]"}]}], "/.", 
    RowBox[{"u", "\[Rule]", "\[Eta]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.624373896552515*^9, 3.624373934996647*^9}, {
  3.624377081078826*^9, 3.624377081517732*^9}, {3.6774975251665487`*^9, 
  3.67749752587868*^9}, {3.677497566289256*^9, 3.677497579082979*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"192", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["k0", "2"], " ", "\[Eta]"}]], 
  RowBox[{"\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"288", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
        SqrtBox["3"]]], " ", "k0", " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
         SqrtBox["3"]]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "\[Eta]"], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"48", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]]}], 
         "+", 
         RowBox[{"5", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
            SqrtBox["3"]]]}], "-", 
         RowBox[{"24", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], 
          " ", "k0", " ", "\[Eta]"}], "+", 
         RowBox[{"32", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], 
          " ", 
          SuperscriptBox["k0", "2"], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], 
          " ", "k0", " ", "\[Eta]", " ", 
          RowBox[{"ExpIntegralEi", "[", 
           RowBox[{
            FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", 
               SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
          "k0", " ", "\[Eta]", " ", 
          RowBox[{"ExpIntegralEi", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"288", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], 
          " ", "k0", " ", "\[Eta]", " ", 
          RowBox[{"Log", "[", "\[Eta]", "]"}]}]}], ")"}]}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.624374000495838*^9, 3.624377100482528*^9, 
  3.624384902376467*^9, 3.624459655680794*^9, 3.624464113034814*^9, 
  3.624641769622011*^9, 3.624649076437036*^9, 3.624694611564806*^9, 
  3.624795065928594*^9, 3.625595777192022*^9, 3.625601702639099*^9, 
  3.625656915615813*^9, 3.67749758277217*^9, 3.677503993925694*^9, 
  3.677505436713653*^9, 3.6882181028913*^9, 3.688219023263358*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Again", " ", "replace", " ", "the", " ", "ExpIntegralEi", " ", "functions",
    " ", "by", " ", "incomplete", " ", "Gamma", " ", "functions"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.688218658134776*^9, 3.688218670338509*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"psi2k", "[", "t_", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"192", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["k0", "2"], " ", "\[Eta]"}]], "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "288"}], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
          SqrtBox["3"]]], " ", "k0", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
           SqrtBox["3"]]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "\[Eta]"], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"48", " ", 
           SqrtBox["3"], " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]]}], 
          "+", 
          RowBox[{"5", " ", 
           SqrtBox["3"], " ", 
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
             SqrtBox["3"]]]}], "-", 
          RowBox[{"24", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], 
           " ", "k0", " ", "\[Eta]"}], "+", 
          RowBox[{"32", " ", 
           SqrtBox["3"], " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], 
           " ", 
           SuperscriptBox["k0", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], 
           " ", "k0", " ", "\[Eta]", " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], 
          "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", 
                SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
           "k0", " ", "\[Eta]", " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], 
          "-", 
          RowBox[{"288", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], 
           " ", "k0", " ", "\[Eta]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"k0", " ", "\[Eta]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.624373979034754*^9, 3.624374052545735*^9}, {
   3.624377118464399*^9, 3.624377187560022*^9}, 3.624377460041373*^9, {
   3.624377665711982*^9, 3.624377668502688*^9}, {3.677497918056169*^9, 
   3.677497944455181*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"psi0", "[", "\[Eta]_", "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"u", "^", "2"}], " ", 
          RowBox[{"J0", "[", "u", "]"}]}], ",", "u"}], "]"}], "/", 
       RowBox[{"u", "^", "2"}]}], ",", "u"}], "]"}], "/.", 
    RowBox[{"u", "\[Rule]", "\[Eta]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.624375310189156*^9, 3.624375312135115*^9}, {
  3.624375511064978*^9, 3.624375546407031*^9}, {3.677497957982506*^9, 
  3.677497961520562*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["k0", "2"], " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
       "]"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
            SqrtBox["3"]]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"17", " ", "k0", " ", "\[Eta]"}]}], ")"}]}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], 
          " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"], " ", "k0", " ", "\[Eta]"}], "+", 
            RowBox[{
             SuperscriptBox["k0", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"256", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
          SuperscriptBox["k0", "2"], " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          RowBox[{"ExpIntegralEi", "[", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
             SqrtBox["3"]]}], "]"}]}]}], ")"}]}], 
      SuperscriptBox["\[Eta]", "2"]]}], ")"}]}], 
  RowBox[{"192", " ", 
   SuperscriptBox["k0", "2"]}]]], "Output",
 CellChangeTimes->{{3.624375540986615*^9, 3.624375548263468*^9}, 
   3.624384949925715*^9, 3.624459672532316*^9, 3.624464125821497*^9, 
   3.624641797673356*^9, 3.624649097857622*^9, 3.624694682612729*^9, 
   3.624795073284002*^9, 3.625595788461988*^9, 3.625601709400945*^9, 
   3.625656926094126*^9, 3.677497964309976*^9, 3.677503995663271*^9, 
   3.6775054384749613`*^9, 3.68821810471577*^9, 3.688219024984725*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"psi0", "[", "\[Eta]_", "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"192", " ", 
      SuperscriptBox["k0", "2"]}]], "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       SuperscriptBox["B", "2"], " ", 
       SuperscriptBox["k0", "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]}], 
        "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["\[Eta]", "2"]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
            SqrtBox["3"]]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"17", " ", "k0", " ", "\[Eta]"}]}], ")"}]}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], 
          " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"], " ", "k0", " ", "\[Eta]"}], "+", 
            RowBox[{
             SuperscriptBox["k0", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"256", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
          SuperscriptBox["k0", "2"], " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"0", ",", 
            FractionBox[
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
             SqrtBox["3"]]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.624375555675094*^9, 3.624375581708091*^9}, {
   3.624641807584306*^9, 3.624641839150854*^9}, 3.624649106534873*^9, {
   3.677497973488667*^9, 3.677497994844689*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"psi2", "[", 
   RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "Pi"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], 
      RowBox[{"psi2k", "[", "\[Eta]", "]"}]}], "+", 
     RowBox[{
      RowBox[{"psi0", "[", "\[Eta]", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "Pi"}], ")"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.624375586450694*^9, 3.624375616171731*^9}, {
  3.6774980008164883`*^9, 3.677498006615819*^9}, {3.677498090032992*^9, 
  3.6774981202914352`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "12"], " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], "-", 
     RowBox[{
      FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], "-", 
      RowBox[{
       FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["k0", "2"], " ", 
    SuperscriptBox["\[Eta]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["B", "2"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
       SqrtBox["3"]], "-", 
      RowBox[{
       FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]]}], 
   RowBox[{"48", " ", 
    SuperscriptBox["k0", "2"], " ", 
    SuperscriptBox["\[Eta]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], "-", 
      RowBox[{
       FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]]}], 
   RowBox[{"4", " ", "k0", " ", "\[Eta]"}]], "-", 
  FractionBox[
   RowBox[{"17", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["B", "2"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
       SqrtBox["3"]], "-", 
      RowBox[{
       FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]]}], 
   RowBox[{"384", " ", "k0", " ", "\[Eta]"}]], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], "-", 
     RowBox[{
      FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], "-", 
      RowBox[{
       FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["k0", "2"], " ", 
    SuperscriptBox["\[Eta]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["B", "2"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
       SqrtBox["3"]], "-", 
      RowBox[{
       FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox["k0", "2"], " ", 
    SuperscriptBox["\[Eta]", "2"]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], "-", 
      RowBox[{
       FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], 
   RowBox[{"8", " ", 
    SqrtBox["3"], " ", "k0", " ", "\[Eta]"}]], "+", 
  RowBox[{
   FractionBox["1", "48"], " ", 
   SuperscriptBox["B", "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"0", ",", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]}], "]"}]}],
   "+", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   SuperscriptBox["A", "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
      SqrtBox["3"]]}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
      SqrtBox["3"]]], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"0", ",", 
      FractionBox[
       RowBox[{"4", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
       SqrtBox["3"]]}], "]"}]}], 
   RowBox[{"2", " ", "k0", " ", "\[Eta]"}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["B", "2"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], "-", 
      RowBox[{
       FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], 
   RowBox[{"192", " ", 
    SqrtBox["3"], " ", "k0", " ", "\[Eta]"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["B", "2"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}], "+", 
      RowBox[{
       FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], 
   RowBox[{"192", " ", 
    SqrtBox["3"], " ", "k0", " ", "\[Eta]"}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], "-", 
      RowBox[{
       FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}]], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"k0", " ", "\[Eta]"}], "]"}]}], 
   RowBox[{"2", " ", "k0", " ", "\[Eta]"}]]}]], "Output",
 CellChangeTimes->{{3.677498115106533*^9, 3.677498123037426*^9}, 
   3.677503998346369*^9, 3.6775054411550493`*^9, 3.6882181073838882`*^9, 
   3.688219027652363*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"psi2", "[", 
     RowBox[{"\[Eta]", ",", "x"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Eta]", ",", "Infinity", ",", "1"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.624375633901158*^9, 3.624375661067029*^9}, 
   3.624378273234966*^9, 3.624385211581611*^9, {3.677498012371255*^9, 
   3.6774980131841784`*^9}, {3.677498057664563*^9, 3.677498060482489*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], 
   " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"7", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["B", "2"]}], 
        RowBox[{"128", " ", "k0", " ", "\[Eta]"}]]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "\[Eta]"], "]"}], "2"],
       SeriesData[$CellContext`\[Eta], 
        DirectedInfinity[1], {}, 1, 2, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Eta], 
      DirectedInfinity[1], {Complex[0, 
         Rational[-7, 128]] $CellContext`B^2/$CellContext`k0}, 1, 2, 1],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
      SqrtBox["3"]]}]], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      RowBox[{
       FractionBox["1", "12"], " ", 
       SuperscriptBox["A", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"12", " ", 
              RowBox[{"Log", "[", "k0", "]"}]}], "-", 
             RowBox[{"12", " ", 
              RowBox[{"Log", "[", 
               FractionBox["1", "\[Eta]"], "]"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SqrtBox["3"], " ", "k0", " ", "\[Eta]"}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "\[Eta]"], "]"}], "2"],
       SeriesData[$CellContext`\[Eta], 
        DirectedInfinity[1], {}, 0, 2, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Eta], 
      DirectedInfinity[1], {
      Rational[1, 12] $CellContext`A^2 (1 + 
        2 Cos[2 $CellContext`k0 $CellContext`x]), Complex[0, 
         Rational[-1, 8]] 
       3^Rational[-1, 2] $CellContext`A^2 $CellContext`k0^(-1) (2 + 
        Cos[2 $CellContext`k0 $CellContext`x] (1 + 12 Log[$CellContext`k0] - 
          12 Log[$CellContext`\[Eta]^(-1)]))}, 0, 2, 1],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.624375640953841*^9, 3.624375665714318*^9}, 
   3.624378312992969*^9, 3.624384985902212*^9, 3.624385258991129*^9, 
   3.624459717535833*^9, 3.624464154577995*^9, 3.624641867078519*^9, 
   3.624649128453939*^9, 3.624694704537725*^9, 3.624795095459932*^9, 
   3.625595814747057*^9, 3.625601726209262*^9, 3.625656945209657*^9, {
   3.6774980555039043`*^9, 3.6774980653850803`*^9}, 3.677498162590005*^9, 
   3.677504003363323*^9, 3.677505446091342*^9, 3.688218112754717*^9, 
   3.68821903251931*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"psi2", "[", 
     RowBox[{"\[Eta]", ",", "x"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Eta]", ",", 
      RowBox[{"-", "Infinity"}], ",", "1"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.6882186953663177`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], 
   " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"7", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["B", "2"]}], 
        RowBox[{"128", " ", "k0", " ", "\[Eta]"}]]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "\[Eta]"], "]"}], "2"],
       SeriesData[$CellContext`\[Eta], 
        DirectedInfinity[-1], {}, 1, 2, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Eta], 
      DirectedInfinity[-1], {Complex[0, 
         Rational[-7, 128]] $CellContext`B^2/$CellContext`k0}, 1, 2, 1],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
      SqrtBox["3"]]}]], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      RowBox[{
       FractionBox["1", "12"], " ", 
       SuperscriptBox["A", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"12", " ", 
              RowBox[{"Log", "[", "k0", "]"}]}], "-", 
             RowBox[{"12", " ", 
              RowBox[{"Log", "[", 
               FractionBox["1", "\[Eta]"], "]"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SqrtBox["3"], " ", "k0", " ", "\[Eta]"}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "\[Eta]"], "]"}], "2"],
       SeriesData[$CellContext`\[Eta], 
        DirectedInfinity[-1], {}, 0, 2, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Eta], 
      DirectedInfinity[-1], {
      Rational[1, 12] $CellContext`A^2 (1 + 
        2 Cos[2 $CellContext`k0 $CellContext`x]), Complex[0, 
         Rational[-1, 8]] 
       3^Rational[-1, 2] $CellContext`A^2 $CellContext`k0^(-1) (2 + 
        Cos[2 $CellContext`k0 $CellContext`x] (1 + 12 Log[$CellContext`k0] - 
          12 Log[$CellContext`\[Eta]^(-1)]))}, 0, 2, 1],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{3.688218699724432*^9, 3.688219036560102*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "From", " ", "the", " ", "explicit", " ", "form", " ", "of", " ", "psi", 
   " ", "we", " ", "can", " ", "now", " ", "get", " ", "the", " ", "other", 
   " ", "perturbations", " ", "as", " ", "well"}], "*)"}]], "Input",
 CellChangeTimes->{{3.677498502730569*^9, 3.6774985129206*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"J1new", "[", 
    RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"J1", "[", 
     RowBox[{"\[Eta]", ",", "x"}], "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"J2new", "[", 
    RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"J2", "[", 
     RowBox[{"\[Eta]", ",", "x"}], "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"J3new", "[", 
    RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"J3", "[", 
     RowBox[{"\[Eta]", ",", "x"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.62438543236696*^9, 3.62438547795649*^9}, {
  3.677498080260235*^9, 3.6774980809876213`*^9}, {3.677498161506549*^9, 
  3.677498171230173*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "We", " ", "need", " ", "to", " ", "integrate", " ", "six", " ", "terms", 
     " ", "to", " ", "get", " ", "the", " ", "second"}], "-", 
    RowBox[{"order", " ", "perturbation", " ", "gamma"}]}], ",", " ", 
   RowBox[{"first", " ", "simplify", " ", "the", " ", 
    RowBox[{"integrand", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.677499255245758*^9, 3.6774992884907207`*^9}, {
  3.677502028897518*^9, 3.677502036058154*^9}, {3.6775052866780252`*^9, 
  3.677505291890538*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"integrand", "[", 
   RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"\[Eta]", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"psi2", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], ",", "x"}], "]"}], ",", "x"}], 
      "]"}]}], "-", 
    RowBox[{"6", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"psi2", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], ",", "\[Eta]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"\[Eta]", "/", "2"}], " ", 
     RowBox[{"J1new", "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"J2new", "[", 
        RowBox[{"\[Eta]", ",", "y"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "0", ",", "x"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"3", "\[Eta]", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"J2new", "[", 
          RowBox[{"\[Eta]", ",", "y"}], "]"}], ",", "\[Eta]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "0", ",", "x"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"3", 
     RowBox[{"\[Eta]", "/", "2"}], " ", 
     RowBox[{"J3new", "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.677502050150219*^9, 3.677502159034635*^9}, {
   3.67750277988836*^9, 3.677502800199316*^9}, 3.6775032831639338`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"576", " ", 
    SuperscriptBox["k0", "2"], " ", 
    SuperscriptBox["\[Eta]", "3"]}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"36", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], "-", 
     RowBox[{"10368", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], "+", 
     RowBox[{"54", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", " ", 
      "\[Eta]"}], "-", 
     RowBox[{"4608", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]"}], "+", 
     RowBox[{"3456", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"]}], "+", 
     RowBox[{"384", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "3"], " ", 
      SuperscriptBox["\[Eta]", "3"]}], "+", 
     RowBox[{"36", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "-", 
     RowBox[{"10368", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "+", 
     RowBox[{"45", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", " ", 
      "\[Eta]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "-", 
     RowBox[{"5616", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "+", 
     RowBox[{"864", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "+", 
     RowBox[{"288", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "3"], " ", 
      SuperscriptBox["\[Eta]", "3"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "-", 
     RowBox[{"384", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "4"], " ", 
      SuperscriptBox["\[Eta]", "4"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "+", 
     RowBox[{"576", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"4", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["k0", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
         SqrtBox["3"]]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"6", " ", "k0", " ", "\[Eta]"}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["k0", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"4", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"4", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], "-", 
     RowBox[{"4", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"4", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "3"], " ", 
      SuperscriptBox["\[Eta]", "3"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], "-", 
     RowBox[{"1728", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"k0", " ", "\[Eta]"}], "]"}]}], "+", 
     RowBox[{"3456", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"k0", " ", "\[Eta]"}], "]"}]}], "+", 
     RowBox[{"1152", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "3"], " ", 
      SuperscriptBox["\[Eta]", "3"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"k0", " ", "\[Eta]"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.677502146264552*^9, 3.677502165457752*^9}, 
   3.6775028069468613`*^9, 3.677503288466917*^9, 3.6775040304566593`*^9, 
   3.67750547231888*^9, 3.688218144892433*^9, 3.688219064950603*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"gamma2", "[", 
   RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"integrand", "[", 
     RowBox[{"\[Eta]", ",", "x"}], "]"}], ",", "\[Eta]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.624375674358053*^9, 3.624375736448751*^9}, {
  3.624375892160019*^9, 3.624375896805805*^9}, {3.624641912560785*^9, 
  3.624641928344849*^9}, {3.6774982155889*^9, 3.6774982359040422`*^9}, {
  3.677498489179967*^9, 3.677498490116069*^9}, {3.6774991164916983`*^9, 
  3.677499120595333*^9}, {3.6774997944688177`*^9, 3.677499809135075*^9}, {
  3.677500146276597*^9, 3.6775001486996603`*^9}, {3.677501606461194*^9, 
  3.6775016070651207`*^9}, {3.67750217386211*^9, 3.677502183875731*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"192", " ", 
    SuperscriptBox["k0", "2"], " ", 
    SuperscriptBox["\[Eta]", "2"]}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["8", "3"]}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1728", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"4", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], "+", 
     RowBox[{"384", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", " ", 
      "\[Eta]"}], "-", 
     RowBox[{"6", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"4", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]"}], "-", 
     RowBox[{"192", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"]}], "+", 
     RowBox[{"1728", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"4", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "+", 
     RowBox[{"720", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", " ", 
      "\[Eta]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "-", 
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"4", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "-", 
     RowBox[{"240", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "-", 
     RowBox[{"64", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "3"], " ", 
      SuperscriptBox["\[Eta]", "3"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["8", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
       "]"}]}], "+", 
     RowBox[{"384", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["8", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
         SqrtBox["3"]]}], "]"}]}], "+", 
     RowBox[{"576", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", 
          RowBox[{"5", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
         SqrtBox["3"]]}], "]"}]}], "+", 
     RowBox[{"576", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", 
          RowBox[{"5", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
         SqrtBox["3"]]}], "]"}]}], "+", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", " ", 
      "\[Eta]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", 
          RowBox[{"5", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", 
          RowBox[{"5", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], "+", 
     RowBox[{"576", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", " ", 
      "\[Eta]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"k0", " ", "\[Eta]"}], "]"}]}], "-", 
     RowBox[{"576", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"k0", " ", "\[Eta]"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.624375845203444*^9, 3.62437601672064*^9, 
  3.624378419618314*^9, 3.624385246431338*^9, 3.624385594215656*^9, 
  3.624459925725149*^9, 3.624464323945357*^9, 3.624641986645795*^9, 
  3.624649289764605*^9, 3.624649335067717*^9, 3.624694799134422*^9, 
  3.624695269010613*^9, 3.624795295718952*^9, 3.625595924453735*^9, 
  3.625601851983572*^9, 3.6256570581092*^9, 3.677498487517335*^9, 
  3.67749902417603*^9, 3.677499250766996*^9, 3.677499994570322*^9, 
  3.67750160396128*^9, 3.6775018106725597`*^9, 3.677502198740263*^9, 
  3.677502842696644*^9, 3.677503301913961*^9, 3.677504040909562*^9, 
  3.677505482161892*^9, 3.688218156511161*^9, 3.688219075625663*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gamma2", "[", 
    RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"192", " ", 
       SuperscriptBox["k0", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"]}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["8", "3"]}], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1728", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"4", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], "+", 
       RowBox[{"384", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
        " ", "\[Eta]"}], "-", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"4", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
        " ", "\[Eta]"}], "-", 
       RowBox[{"192", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
        SuperscriptBox["k0", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{"1728", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"4", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "+", 
       RowBox[{"720", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
        " ", "\[Eta]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"4", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
        " ", "\[Eta]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "-", 
       RowBox[{"240", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
        SuperscriptBox["k0", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "-", 
       RowBox[{"64", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
        SuperscriptBox["k0", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["8", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
        SuperscriptBox["k0", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]}], 
         "]"}]}], "-", 
       RowBox[{"384", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["8", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
        SuperscriptBox["k0", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
           SqrtBox["3"]]}], "]"}]}], "+", 
       RowBox[{"576", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", 
            RowBox[{"5", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
        " ", "\[Eta]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
           SqrtBox["3"]]}], "]"}]}], "+", 
       RowBox[{"576", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", 
            RowBox[{"5", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
        SuperscriptBox["k0", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
           SqrtBox["3"]]}], "]"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
        " ", "\[Eta]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], 
       "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
        SuperscriptBox["k0", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], 
       "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", 
            RowBox[{"5", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
        " ", "\[Eta]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], 
       "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", 
            RowBox[{"5", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
        SuperscriptBox["k0", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], 
       "+", 
       RowBox[{"576", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
        " ", "\[Eta]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"k0", " ", "\[Eta]"}], "]"}]}], "-", 
       RowBox[{"576", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
        SuperscriptBox["k0", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"k0", " ", "\[Eta]"}], "]"}]}]}], ")"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.677502251645598*^9, 3.677502263360478*^9}, {
  3.67750229959772*^9, 3.677502318809148*^9}, {3.677502851454526*^9, 
  3.6775028718203983`*^9}, {3.677503310896514*^9, 3.6775033259624157`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"del2", "[", 
   RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "/", "3"}], " ", 
     RowBox[{"\[Eta]", "^", "2"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"psi2", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], ",", "x"}], "]"}], ",", "x"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"2", "/", "3"}], " ", "\[Eta]", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"gamma2", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], ",", "\[Eta]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Eta]", "^", "2"}], "/", "3"}], " ", 
     RowBox[{"J1new", "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
    RowBox[{"2", "\[Eta]", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"J2new", "[", 
        RowBox[{"\[Eta]", ",", "y"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "0", ",", "x"}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.624376149880727*^9, 3.624376159523052*^9}, {
   3.624376210901288*^9, 3.624376246314027*^9}, {3.624376300488116*^9, 
   3.624376301753913*^9}, 3.624376385320949*^9, 3.624379141094881*^9, {
   3.624642035456045*^9, 3.624642042350379*^9}, {3.624695289570907*^9, 
   3.624695290996814*^9}, {3.677500027074563*^9, 3.6775000428517513`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"288", " ", 
    SuperscriptBox["k0", "2"], " ", 
    SuperscriptBox["\[Eta]", "2"]}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"18", "+", 
       RowBox[{"7", " ", 
        SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2304", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"7", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], "+", 
     RowBox[{"1632", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", " ", 
      "\[Eta]"}], "+", 
     RowBox[{"63", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"7", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]"}], "-", 
     RowBox[{"672", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"]}], "+", 
     RowBox[{"2592", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"7", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "+", 
     RowBox[{"1296", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", " ", 
      "\[Eta]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "+", 
     RowBox[{"6", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"7", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "-", 
     RowBox[{"672", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "+", 
     RowBox[{"128", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "3"], " ", 
      SuperscriptBox["\[Eta]", "3"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "-", 
     RowBox[{"576", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"4", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"2", " ", "k0", " ", "\[Eta]"}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
         SqrtBox["3"]]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", " ", 
      "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"2", " ", "k0", " ", "\[Eta]"}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"4", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"4", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], "-", 
     RowBox[{"576", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", " ", 
      "\[Eta]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"k0", " ", "\[Eta]"}], "]"}]}], "+", 
     RowBox[{"1152", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"k0", " ", "\[Eta]"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.624642057610099*^9, 3.624649379807575*^9, 
  3.624695308013427*^9, 3.624795327043685*^9, 3.62559593920559*^9, 
  3.625601866654769*^9, 3.62565707339675*^9, 3.677500144072541*^9, 
  3.6775020173639603`*^9, 3.677502329964242*^9, 3.677502884843648*^9, 
  3.677503339308408*^9, 3.677504046756754*^9, 3.677505487996674*^9, 
  3.6882181633643703`*^9, 3.6882190824703903`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"phi2", "[", 
   RowBox[{"\[Eta]_", ",", "x_"}], "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Eta]"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"psi2", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], ",", "\[Eta]"}], "]"}]}], "+", 
    RowBox[{"\[Eta]", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"J2new", "[", 
        RowBox[{"\[Eta]", ",", "y"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "0", ",", "x"}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.62437631740528*^9, 3.624376337602655*^9}, 
   3.624379144997813*^9, {3.624642070865163*^9, 3.624642074529052*^9}, {
   3.677500071687942*^9, 3.6775000781173286`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"1152", " ", 
    SuperscriptBox["k0", "2"], " ", 
    SuperscriptBox["\[Eta]", "2"]}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], "+", 
     RowBox[{"864", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], "-", 
     RowBox[{"45", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", " ", 
      "\[Eta]"}], "+", 
     RowBox[{"672", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]"}], "+", 
     RowBox[{"126", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"]}], "+", 
     RowBox[{"384", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"]}], "+", 
     RowBox[{"64", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "3"], " ", 
      SuperscriptBox["\[Eta]", "3"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "+", 
     RowBox[{"864", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "+", 
     RowBox[{"6", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", " ", 
      "\[Eta]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "+", 
     RowBox[{"144", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "-", 
     RowBox[{"96", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "+", 
     RowBox[{"128", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "3"], " ", 
      SuperscriptBox["\[Eta]", "3"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "-", 
     RowBox[{"576", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"4", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"2", " ", "k0", " ", "\[Eta]"}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
         SqrtBox["3"]]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"2", " ", "k0", " ", "\[Eta]"}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"4", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"4", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], "-", 
     RowBox[{"576", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"k0", " ", "\[Eta]"}], "]"}]}], "+", 
     RowBox[{"1152", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"k0", " ", "\[Eta]"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.624642082977069*^9, 3.624649406067823*^9, 
  3.624695316346933*^9, 3.624795342715614*^9, 3.625595947424957*^9, 
  3.625601875634401*^9, 3.625657081952062*^9, 3.677502332968587*^9, 
  3.677502887534494*^9, 3.6775033453642282`*^9, 3.677504049273127*^9, 
  3.677505490612845*^9, 3.688218166149561*^9, 3.688219085012004*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Asymptotic", " ", "expressions", " ", "for", " ", "large", " ", 
   RowBox[{"argument", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6775044377303743`*^9, 3.677504444737371*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"gamma2", "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Eta]", ",", "Infinity", ",", "0"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.624378543577831*^9, 3.624378544349236*^9}, {
   3.624378587593404*^9, 3.624378592137988*^9}, 3.624385332785618*^9, {
   3.677502351394723*^9, 3.6775023537138*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], 
   " ", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Eta]"], "]"}], "2"],
    SeriesData[$CellContext`\[Eta], 
     DirectedInfinity[1], {}, 2, 2, 1],
    Editable->False]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
      SqrtBox["3"]]}]], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["A", "2"], " ", "k0", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", "\[Eta]"}], 
        SqrtBox["3"]]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox["A", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"Log", "[", "k0", "]"}]}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"Log", "[", 
              FractionBox["1", "\[Eta]"], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Log", "[", "k0", "]"}], "-", 
             RowBox[{"Log", "[", 
              FractionBox["1", "\[Eta]"], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"k0", " ", "\[Eta]"}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "\[Eta]"], "]"}], "2"],
       SeriesData[$CellContext`\[Eta], 
        DirectedInfinity[1], {}, -1, 2, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Eta], 
      DirectedInfinity[1], {
      Complex[0, -1] 3^Rational[-1, 2] $CellContext`A^2 $CellContext`k0 
       Cos[2 $CellContext`k0 $CellContext`x], 
       Rational[1, 4] $CellContext`A^2 (-4 + 
        Cos[2 $CellContext`k0 $CellContext`x] (-5 - 12 Log[$CellContext`k0] + 
          12 Log[$CellContext`\[Eta]^(-1)])), Complex[0, 3] 
       3^Rational[1, 2] $CellContext`A^2 $CellContext`k0^(-1) (1 + 
        Cos[2 $CellContext`k0 $CellContext`x] (1 + Log[$CellContext`k0] - 
          Log[$CellContext`\[Eta]^(-1)]))}, -1, 2, 1],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{3.624378570649529*^9, 3.624378633031654*^9, 
  3.624385325781166*^9, 3.624385659258434*^9, 3.624459976167152*^9, 
  3.624464366846724*^9, 3.624642118609733*^9, 3.624649453520984*^9, 
  3.624695337315441*^9, 3.624795372796069*^9, 3.625595965271738*^9, 
  3.625601892838443*^9, 3.625657099216773*^9, 3.677502365568439*^9, 
  3.677502907971849*^9, 3.677503364442965*^9, 3.677504056702183*^9, 
  3.677505499434052*^9, 3.6882181735258512`*^9, 3.688219092372787*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"del2", "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Eta]", ",", "Infinity", ",", "0"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.624378569539039*^9, 3.62437860131019*^9}, 
   3.624385310578763*^9, {3.677502402123204*^9, 3.677502404779831*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], 
   " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["B", "2"]}], 
       RowBox[{"32", " ", "k0", " ", "\[Eta]"}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "\[Eta]"], "]"}], "2"],
       SeriesData[$CellContext`\[Eta], 
        DirectedInfinity[1], {}, 1, 2, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Eta], 
      DirectedInfinity[1], {Complex[0, 
         Rational[7, 32]] $CellContext`B^2/$CellContext`k0}, 1, 2, 1],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
      SqrtBox["3"]]}]], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["A", "2"], " ", "k0", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", "\[Eta]"}], 
       RowBox[{"3", " ", 
        SqrtBox["3"]}]], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox["A", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"Log", "[", "k0", "]"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"Log", "[", 
              FractionBox["1", "\[Eta]"], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"34", "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"11", "-", 
             RowBox[{"4", " ", 
              RowBox[{"Log", "[", "k0", "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"Log", "[", 
               FractionBox["1", "\[Eta]"], "]"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SqrtBox["3"], " ", "k0", " ", "\[Eta]"}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "\[Eta]"], "]"}], "2"],
       SeriesData[$CellContext`\[Eta], 
        DirectedInfinity[1], {}, -1, 2, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Eta], 
      DirectedInfinity[1], {Complex[0, 
         Rational[4, 3]] 3^Rational[-1, 2] $CellContext`A^2 $CellContext`k0 
       Cos[2 $CellContext`k0 $CellContext`x], 
       Rational[1, 3] $CellContext`A^2 (-7 + 
        Cos[2 $CellContext`k0 $CellContext`x] (-7 + 12 Log[$CellContext`k0] - 
          12 Log[$CellContext`\[Eta]^(-1)])), Complex[0, 
         Rational[1, 2]] 
       3^Rational[-1, 2] $CellContext`A^2 $CellContext`k0^(-1) (34 + 
        3 Cos[2 $CellContext`k0 $CellContext`x] (11 - 4 Log[$CellContext`k0] + 
          4 Log[$CellContext`\[Eta]^(-1)]))}, -1, 2, 1],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{3.624378580981406*^9, 3.624378667012773*^9, 
  3.624385380587332*^9, 3.6243856769353228`*^9, 3.624459996639445*^9, 
  3.624464383492544*^9, 3.624642133861637*^9, 3.624649476598975*^9, 
  3.624695352989887*^9, 3.624795391424536*^9, 3.625595980462789*^9, 
  3.625601907579339*^9, 3.625657115070857*^9, 3.677502422663321*^9, 
  3.677502926113838*^9, 3.677503416090151*^9, 3.677504063442271*^9, 
  3.677505506433757*^9, 3.688218180525064*^9, 3.6882190990558653`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"phi2", "[", 
      RowBox[{"\[Eta]", ",", "x"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Eta]", ",", "Infinity", ",", "0"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.624378578624795*^9, 3.624378608729447*^9}, 
   3.624385316607508*^9, {3.677502410296566*^9, 3.677502414604916*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], 
   " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["B", "2"]}], "64"], "-", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["B", "2"]}], 
       RowBox[{"128", " ", "k0", " ", "\[Eta]"}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "\[Eta]"], "]"}], "2"],
       SeriesData[$CellContext`\[Eta], 
        DirectedInfinity[1], {}, 0, 2, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Eta], 
      DirectedInfinity[1], {Rational[7, 64] $CellContext`B^2, Complex[0, 
         Rational[-5, 128]] $CellContext`B^2/$CellContext`k0}, 0, 2, 1],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
      SqrtBox["3"]]}]], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["A", "2"], " ", "k0", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}]}], ")"}], " ", 
        "\[Eta]"}], 
       RowBox[{"6", " ", 
        SqrtBox["3"]}]], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SuperscriptBox["A", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"Log", "[", "k0", "]"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"Log", "[", 
              FractionBox["1", "\[Eta]"], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"14", "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"4", " ", 
              RowBox[{"Log", "[", "k0", "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"Log", "[", 
               FractionBox["1", "\[Eta]"], "]"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SqrtBox["3"], " ", "k0", " ", "\[Eta]"}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "\[Eta]"], "]"}], "2"],
       SeriesData[$CellContext`\[Eta], 
        DirectedInfinity[1], {}, -1, 2, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Eta], 
      DirectedInfinity[1], {Complex[0, 
         Rational[1, 6]] 
       3^Rational[-1, 2] $CellContext`A^2 $CellContext`k0 (1 + 
        2 Cos[2 $CellContext`k0 $CellContext`x]), 
       Rational[1, 12] $CellContext`A^2 (4 + 
        Cos[2 $CellContext`k0 $CellContext`x] (-1 + 12 Log[$CellContext`k0] - 
          12 Log[$CellContext`\[Eta]^(-1)])), Complex[0, 
         Rational[1, 8]] 
       3^Rational[-1, 2] $CellContext`A^2 $CellContext`k0^(-1) (14 + 
        3 Cos[2 $CellContext`k0 $CellContext`x] (3 - 4 Log[$CellContext`k0] + 
          4 Log[$CellContext`\[Eta]^(-1)]))}, -1, 2, 1],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{3.624378585557309*^9, 3.624378731740381*^9, 
  3.624385391495173*^9, 3.624385697063671*^9, 3.624460040725123*^9, 
  3.624464404997479*^9, 3.624642148706987*^9, 3.624649497895125*^9, 
  3.624695370246406*^9, 3.624795409630291*^9, 3.625595997554821*^9, 
  3.625601921692296*^9, 3.625657132570423*^9, 3.677502473355274*^9, 
  3.6775029343816137`*^9, 3.677503449353381*^9, 3.67750407163842*^9, 
  3.677505515314219*^9, 3.688218189030015*^9, 3.6882191069132853`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Check", " ", "Einstein", " ", "equations", " ", "are", " ", "verified", 
   " ", "up", " ", "to", " ", "second", " ", "order"}], "*)"}]], "Input",
 CellChangeTimes->{{3.624386241030855*^9, 3.624386247934796*^9}, {
  3.677505261487267*^9, 3.677505262661508*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"eps", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"delr", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"phi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"2", " ", "\[Eta]", " ", 
        RowBox[{
         SuperscriptBox["gamma", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"6", " ", "\[Eta]", " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], 
    SuperscriptBox["\[Eta]", "2"]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"eps", "^", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"del2", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"phi2", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{
         SuperscriptBox["psi2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"2", " ", "\[Eta]", " ", 
        RowBox[{
         SuperscriptBox["gamma2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
       RowBox[{"6", " ", "\[Eta]", " ", 
        RowBox[{
         SuperscriptBox["psi2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], 
    SuperscriptBox["\[Eta]", "2"]], "+", 
   RowBox[{
    SuperscriptBox["eps", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"12", " ", 
         SuperscriptBox[
          RowBox[{"phi", "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], 
        SuperscriptBox["\[Eta]", "2"]]}], "-", 
      RowBox[{
       FractionBox["3", "16"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
      RowBox[{
       FractionBox["3", "16"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["gamma", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"ht", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"hx", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["hx", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"gamma", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"psi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"gamma", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["gamma", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"phi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["gamma", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["gamma", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"ht", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], 
       RowBox[{"2", " ", "\[Eta]"}]], "+", 
      RowBox[{
       FractionBox["1", "16"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"hx", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], 
       RowBox[{"2", " ", "\[Eta]"}]], "+", 
      RowBox[{
       FractionBox["1", "16"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"gamma", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
      FractionBox[
       RowBox[{"12", " ", 
        RowBox[{"phi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
      FractionBox[
       RowBox[{"12", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["gamma", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}]}], ")"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.624376489693577*^9, 3.624376500770227*^9}, {
  3.6775024898259068`*^9, 3.677502518269483*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.624376505049063*^9, 3.624378747995164*^9, 
  3.624386122240264*^9, 3.624460046444233*^9, 3.624464411524599*^9, 
  3.624642158578372*^9, 3.624649507945561*^9, 3.624695372959262*^9, 
  3.624795412737575*^9, 3.625596000117824*^9, 3.625601924215389*^9, 
  3.625657135316847*^9, 3.677502527938384*^9, 3.6775029438644037`*^9, 
  3.6775034851594276`*^9, 3.677504078417224*^9, 3.677505521765991*^9, 
  3.68821819555787*^9, 3.688219113110917*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["phi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
       RowBox[{"\[Eta]", " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}], " ", "eps"}], 
    "\[Eta]"], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["phi2", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
       RowBox[{"\[Eta]", " ", 
        RowBox[{
         SuperscriptBox["psi2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"eps", "^", "2"}]}], "\[Eta]"], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"16", " ", "\[Eta]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "32"}], " ", 
       RowBox[{"phi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["phi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      RowBox[{"32", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"gamma", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
         RowBox[{"psi", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["phi", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
         RowBox[{"\[Eta]", " ", 
          RowBox[{
           SuperscriptBox["psi", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"\[Eta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["ht", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["ht", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{
           SuperscriptBox["hx", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["hx", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{
           SuperscriptBox["phi", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["psi", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
         RowBox[{"16", " ", 
          RowBox[{
           SuperscriptBox["psi", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["gamma", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["psi", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"ht", "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["ht", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"hx", "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["hx", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
         RowBox[{"32", " ", 
          RowBox[{"psi", "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["psi", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["eps", "2"]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.624376522467914*^9, 3.624376548003481*^9}, {
  3.677502559700397*^9, 3.677502569756097*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.62437656656177*^9, 3.624378789714192*^9, 
  3.624386147337565*^9, 3.624460085175618*^9, 3.624464459301936*^9, 
  3.624642182258635*^9, 3.624649534856887*^9, 3.624695393563159*^9, 
  3.62479544962393*^9, 3.625596028720435*^9, 3.625601960516126*^9, 
  3.625657170690863*^9, 3.677502571036377*^9, 3.677502944715776*^9, 
  3.677503486212644*^9, 3.677504079389262*^9, 3.677505522607563*^9, 
  3.688218196469185*^9, 3.688219113982872*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"delr", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"phi", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["phi", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["psi", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
             RowBox[{"\[Eta]", " ", 
              RowBox[{
               SuperscriptBox["psi", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}], " ", "eps"}], 
    SuperscriptBox["\[Eta]", "2"]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"del2", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"phi2", "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["phi2", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["psi2", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
             RowBox[{"\[Eta]", " ", 
              RowBox[{
               SuperscriptBox["psi2", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{"eps", "^", "2"}]}], 
    SuperscriptBox["\[Eta]", "2"]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Eta]", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"64", " ", 
       SuperscriptBox[
        RowBox[{"phi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
      RowBox[{"64", " ", "\[Eta]", " ", 
       RowBox[{"phi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SuperscriptBox["phi", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SuperscriptBox["psi", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
         RowBox[{"\[Eta]", " ", 
          RowBox[{
           SuperscriptBox["psi", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"\[Eta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[Eta]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["ht", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
         RowBox[{"\[Eta]", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["hx", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
         RowBox[{"32", " ", "\[Eta]", " ", 
          RowBox[{
           SuperscriptBox["phi", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["psi", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
         RowBox[{"16", " ", "\[Eta]", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"ht", "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["ht", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
         RowBox[{"3", " ", "\[Eta]", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["ht", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"hx", "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["hx", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
         RowBox[{"3", " ", "\[Eta]", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["hx", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
         RowBox[{"128", " ", 
          RowBox[{"psi", "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["psi", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
         RowBox[{"32", " ", "\[Eta]", " ", 
          RowBox[{
           SuperscriptBox["phi", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["psi", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
         RowBox[{"16", " ", "\[Eta]", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["psi", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
         RowBox[{"4", " ", "\[Eta]", " ", 
          RowBox[{"ht", "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["ht", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
         RowBox[{"4", " ", "\[Eta]", " ", 
          RowBox[{"hx", "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["hx", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
         RowBox[{"64", " ", "\[Eta]", " ", 
          RowBox[{"psi", "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["psi", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["eps", "2"]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.624376596210861*^9, 3.624376625431383*^9}, {
  3.624695366385668*^9, 3.62469536785735*^9}, {3.677502593274941*^9, 
  3.6775026118849*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.624376671223914*^9, 3.624378867866278*^9, 
  3.624386190622752*^9, 3.624460137925759*^9, 3.624464520544617*^9, 
  3.624642221898297*^9, 3.624649577184576*^9, 3.624695431473917*^9, 
  3.624795531420618*^9, 3.625596094147923*^9, 3.62560202063537*^9, 
  3.62565723629458*^9, 3.6775026228497477`*^9, 3.677502951502944*^9, 
  3.67750349242247*^9, 3.677504085548634*^9, 3.677505528454495*^9, 
  3.688218202685401*^9, 3.688219119497353*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"eps", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"delr", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], 
        SuperscriptBox["\[Eta]", "2"]]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"phi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], 
       SuperscriptBox["\[Eta]", "2"]], "-", 
      RowBox[{
       SuperscriptBox["phi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
      RowBox[{
       SuperscriptBox["psi", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["gamma", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["phi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
      RowBox[{
       SuperscriptBox["gamma", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"eps", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"del2", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], 
        SuperscriptBox["\[Eta]", "2"]]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"phi2", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], 
       SuperscriptBox["\[Eta]", "2"]], "-", 
      RowBox[{
       SuperscriptBox["phi2", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], "+", 
      RowBox[{
       SuperscriptBox["psi2", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["gamma2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["phi2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{
         SuperscriptBox["psi2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
      RowBox[{
       SuperscriptBox["gamma2", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Eta]", ",", "x"}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["psi2", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["eps", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"phi", "[", 
          RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], 
       SuperscriptBox["\[Eta]", "2"]], "-", 
      RowBox[{
       FractionBox["1", "16"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
      RowBox[{
       FractionBox["1", "16"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["gamma", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["phi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["phi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"], "-", 
      RowBox[{
       RowBox[{
        SuperscriptBox["gamma", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"ht", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"hx", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["hx", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"gamma", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["phi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"phi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["phi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"psi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["phi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"gamma", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"psi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"gamma", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["gamma", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"phi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["gamma", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["gamma", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["gamma", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"ht", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], 
       RowBox[{"4", " ", "\[Eta]"}]], "+", 
      RowBox[{
       FractionBox["1", "16"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["ht", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"hx", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], 
       RowBox[{"4", " ", "\[Eta]"}]], "+", 
      RowBox[{
       FractionBox["1", "16"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["hx", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"]}], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"phi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["phi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
      RowBox[{
       RowBox[{
        SuperscriptBox["gamma", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["phi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"gamma", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"phi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"psi", "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["psi", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "\[Eta]"], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["gamma", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["phi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], "2"], "+", 
      RowBox[{"2", " ", 
       RowBox[{"gamma", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["gamma", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"phi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["gamma", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"psi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["gamma", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"ht", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["ht", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"hx", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["hx", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"gamma", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"phi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"psi", "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["psi", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Eta]", ",", "x"}], "]"}]}]}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.624376769382974*^9, 3.624376791492565*^9}, {
  3.677502645091649*^9, 3.677502673655566*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.624376815850377*^9, 3.624378915354436*^9, 
  3.624386224969999*^9, 3.624460168801482*^9, 3.624464551582653*^9, 
  3.624642254829957*^9, 3.624649631237754*^9, 3.624695457824507*^9, 
  3.624795569320594*^9, 3.625596132728215*^9, 3.625602055535002*^9, 
  3.625657272748107*^9, 3.677502693760923*^9, 3.677502965468151*^9, 
  3.677503503375546*^9, 3.677504098039266*^9, 3.67750553843438*^9, 
  3.6882182141503277`*^9, 3.68821912957264*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "To", " ", "compute", " ", "the", " ", "Newtonian", " ", "potentials", " ",
     "at", " ", "second", " ", "order"}], ",", " ", 
   RowBox[{
   "again", " ", "identify", " ", "the", " ", "Fourier", " ", "modes"}], ",", 
   " ", 
   RowBox[{"here", " ", "at", " ", "wavenumber", " ", "2", 
    RowBox[{"k", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6775052326467247`*^9, 3.677505254367803*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"phi2", "[", 
  RowBox[{"\[Eta]", ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.62469547417736*^9, 3.62469547834022*^9}, {
  3.677503520440784*^9, 3.677503521201342*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"1152", " ", 
    SuperscriptBox["k0", "2"], " ", 
    SuperscriptBox["\[Eta]", "2"]}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], "+", 
     RowBox[{"864", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], "-", 
     RowBox[{"45", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", " ", 
      "\[Eta]"}], "+", 
     RowBox[{"672", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]"}], "+", 
     RowBox[{"126", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"]}], "+", 
     RowBox[{"384", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"]}], "+", 
     RowBox[{"64", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "3"], " ", 
      SuperscriptBox["\[Eta]", "3"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "+", 
     RowBox[{"864", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "+", 
     RowBox[{"6", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", " ", 
      "\[Eta]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "+", 
     RowBox[{"144", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "-", 
     RowBox[{"96", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "+", 
     RowBox[{"128", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "3"], " ", 
      SuperscriptBox["\[Eta]", "3"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "-", 
     RowBox[{"576", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"4", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"2", " ", "k0", " ", "\[Eta]"}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
         SqrtBox["3"]]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"2", " ", "k0", " ", "\[Eta]"}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"4", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"4", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], "-", 
     RowBox[{"576", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
      " ", "\[Eta]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"k0", " ", "\[Eta]"}], "]"}]}], "+", 
     RowBox[{"1152", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
      SuperscriptBox["k0", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"k0", " ", "\[Eta]"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.624695494797148*^9, 3.624795569594731*^9, 3.625596132969708*^9, 
   3.625602055735261*^9, 3.625657272939567*^9, {3.6775035151277742`*^9, 
   3.677503522260598*^9}, 3.677504098168391*^9, 3.6775055385784693`*^9, 
   3.68821821421854*^9, 3.688219129656797*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"phi2k", "[", "\[Eta]_", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Pi", 
     FractionBox["1", 
      RowBox[{"1152", " ", 
       SuperscriptBox["k0", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"]}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], " ", "+", 
       RowBox[{"864", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], " ", "+", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
        " ", "\[Eta]"}], " ", "+", 
       RowBox[{"144", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
        " ", "\[Eta]"}], " ", "-", 
       RowBox[{"96", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
        SuperscriptBox["k0", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}], " ", "+", 
       RowBox[{"128", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
        SuperscriptBox["k0", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"]}], " ", "-", 
       RowBox[{"576", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"4", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
        " ", "\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"2", " ", "k0", " ", "\[Eta]"}]}], ")"}], "  ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
           SqrtBox["3"]]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
        " ", "\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"2", " ", "k0", " ", "\[Eta]"}]}], ")"}], "  ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], 
       "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"4", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
        " ", "\[Eta]", "  ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], 
       "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"4", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
        SuperscriptBox["k0", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], "  ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], 
       "-", 
       RowBox[{"576", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
        " ", "\[Eta]", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"k0", " ", "\[Eta]"}], "]"}]}], "+", 
       RowBox[{"1152", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
        SuperscriptBox["k0", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], "  ", 
        RowBox[{"Log", "[", 
         RowBox[{"k0", " ", "\[Eta]"}], "]"}]}]}], ")"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.624695577527096*^9, 3.624695665248529*^9}, {
  3.6775036325199833`*^9, 3.6775036977179527`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gamma2", "[", 
  RowBox[{"\[Eta]", ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.624695673474906*^9, 3.624695675787742*^9}, {
  3.677503680068726*^9, 3.6775036808963823`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"192", " ", 
     SuperscriptBox["k0", "2"], " ", 
     SuperscriptBox["\[Eta]", "2"]}]], 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["8", "3"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1728"}], " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["B", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"4", " ", 
            SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], "-", 
      RowBox[{"384", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", " ",
        "\[Eta]"}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["B", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"4", " ", 
            SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
       " ", "\[Eta]"}], "+", 
      RowBox[{"192", " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
       SuperscriptBox["k0", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "-", 
      RowBox[{"1728", " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["B", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"4", " ", 
            SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "-", 
      RowBox[{"720", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", " ",
        "\[Eta]", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["B", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"4", " ", 
            SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
       " ", "\[Eta]", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "+", 
      RowBox[{"240", " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
       SuperscriptBox["k0", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "+", 
      RowBox[{"64", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
       SuperscriptBox["k0", "3"], " ", 
       SuperscriptBox["\[Eta]", "3"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "k0", " ", "x"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["B", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["8", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
       SuperscriptBox["k0", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]}], 
        "]"}]}], "+", 
      RowBox[{"384", " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["8", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
       SuperscriptBox["k0", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
          SqrtBox["3"]]}], "]"}]}], "-", 
      RowBox[{"576", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           RowBox[{"5", " ", 
            SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
       " ", "\[Eta]", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
          SqrtBox["3"]]}], "]"}]}], "-", 
      RowBox[{"576", " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           RowBox[{"5", " ", 
            SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
       SuperscriptBox["k0", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
          SqrtBox["3"]]}], "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["B", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", " ",
        "\[Eta]", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["B", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
       SuperscriptBox["k0", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["B", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           RowBox[{"5", " ", 
            SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
       " ", "\[Eta]", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["B", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           RowBox[{"5", " ", 
            SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
       SuperscriptBox["k0", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], "-", 
      RowBox[{"576", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", " ",
        "\[Eta]", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"k0", " ", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"576", " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
       SuperscriptBox["k0", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "k0", " ", "x"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"k0", " ", "\[Eta]"}], "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.624695676200432*^9, 3.624795573524498*^9, 
  3.625596136033316*^9, 3.625602058846109*^9, 3.625657276232324*^9, 
  3.6775036817238197`*^9, 3.677504099661704*^9, 3.6775055401076508`*^9, 
  3.68821821555692*^9, 3.688219130926538*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gamma2k", "[", "\[Eta]_", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["Pi", 
       RowBox[{"192", " ", 
        SuperscriptBox["k0", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}]]}], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["8", "3"]}], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1728"}], " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], " ", "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"4", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]]}], " ", "-", 
       RowBox[{"720", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
        " ", "\[Eta]"}], " ", "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"4", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
        " ", "\[Eta]"}], " ", "+", 
       RowBox[{"240", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
        SuperscriptBox["k0", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}], " ", "+", 
       RowBox[{"64", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
        SuperscriptBox["k0", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"]}], " ", "-", 
       RowBox[{"576", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", 
            RowBox[{"5", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
        " ", "\[Eta]", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
           SqrtBox["3"]]}], "]"}]}], "-", 
       RowBox[{"576", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", 
            RowBox[{"5", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
        SuperscriptBox["k0", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], "  ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
           SqrtBox["3"]]}], "]"}]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
        " ", "\[Eta]", "  ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], 
       "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
        SuperscriptBox["k0", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], 
       "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", 
            RowBox[{"5", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
        " ", "\[Eta]", "  ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], 
       "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", 
            RowBox[{"5", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
        SuperscriptBox["k0", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], "  ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]}], "]"}]}], 
       "-", 
       RowBox[{"576", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", "k0", 
        " ", "\[Eta]", "  ", 
        RowBox[{"Log", "[", 
         RowBox[{"k0", " ", "\[Eta]"}], "]"}]}], "+", 
       RowBox[{"576", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SqrtBox["3"]}], ")"}], " ", "k0", " ", "\[Eta]"}]], " ", 
        SuperscriptBox["k0", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], "  ", 
        RowBox[{"Log", "[", 
         RowBox[{"k0", " ", "\[Eta]"}], "]"}]}]}], ")"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.624695681464525*^9, 3.624695768753934*^9}, {
  3.677503691332438*^9, 3.6775037743327713`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Newtonian", " ", "potentials", " ", "at", " ", "second", " ", 
   RowBox[{"order", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.624695417623947*^9, 3.624695424095232*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Phi22k", "[", "\[Eta]_", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"phi2k", "[", "\[Eta]", "]"}]}], "+", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"gamma2k", "[", "\[Eta]", "]"}], ",", "\[Eta]"}], "]"}], 
        ",", "\[Eta]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", 
        RowBox[{"k0", "^", "2"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"gamma2k", "[", "\[Eta]", "]"}], ",", "\[Eta]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        RowBox[{"k0", "^", "2"}], "\[Eta]"}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.624695428502097*^9, 3.624695452056551*^9}, {
  3.624695782727317*^9, 3.624695795427789*^9}, {3.624695982012667*^9, 
  3.624695985317928*^9}, {3.624696055490026*^9, 3.624696064638923*^9}, {
  3.6775037839352903`*^9, 3.677503804217201*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Psi22k", "[", "\[Eta]_", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"psi2k", "[", "\[Eta]", "]"}]}], "-", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"gamma2k", "[", "\[Eta]", "]"}], ",", "\[Eta]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", 
        RowBox[{"k0", "^", "2"}], " ", "\[Eta]"}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.624695810837169*^9, 3.624695817133433*^9}, {
   3.624695988405608*^9, 3.624695990179568*^9}, 3.624696067966197*^9, {
   3.677503808629087*^9, 3.6775038152145844`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"Phi22k", "[", "\[Eta]", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Eta]", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.624695995952134*^9, 3.624696008864481*^9}, {
  3.6775038232264137`*^9, 3.677503825962146*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], 
   " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["B", "2"], " ", "\[Pi]"}], 
       RowBox[{"128", " ", 
        SuperscriptBox["k0", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "\[Eta]"], "]"}], "3"],
       SeriesData[$CellContext`\[Eta], 
        DirectedInfinity[1], {}, 2, 3, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Eta], 
      DirectedInfinity[1], {
      Rational[3, 128] $CellContext`B^2 $CellContext`k0^(-2) Pi}, 2, 3, 1],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
      SqrtBox["3"]]}]], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["A", "2"], " ", "\[Pi]"}], 
        RowBox[{"4", " ", "k0", " ", "\[Eta]"}]]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["A", "2"], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"4", " ", 
             RowBox[{"Log", "[", "k0", "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"Log", "[", 
              FractionBox["1", "\[Eta]"], "]"}]}]}], ")"}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["k0", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "\[Eta]"], "]"}], "3"],
       SeriesData[$CellContext`\[Eta], 
        DirectedInfinity[1], {}, 1, 3, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Eta], 
      DirectedInfinity[1], {Complex[0, 
         Rational[-1, 4]] 
       3^Rational[1, 2] $CellContext`A^2 $CellContext`k0^(-1) Pi, 
       Rational[-3, 8] $CellContext`A^2 $CellContext`k0^(-2) 
       Pi (7 + 4 Log[$CellContext`k0] - 4 Log[$CellContext`\[Eta]^(-1)])}, 1, 
      3, 1],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{3.624696021363979*^9, 3.624696076743984*^9, 
  3.624795599708261*^9, 3.625596147321979*^9, 3.625602071569549*^9, 
  3.625657289110387*^9, 3.677503832131374*^9, 3.6775041066187773`*^9, 
  3.677505546604072*^9, 3.6882182221060867`*^9, 3.688219137751275*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"Psi22k", "[", "\[Eta]", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Eta]", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.624696015844032*^9, 3.624696017005773*^9}, {
  3.6775038445778027`*^9, 3.677503847994413*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}]], 
   " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "\[Pi]"}], ")"}]}], 
        RowBox[{"128", " ", 
         SuperscriptBox["k0", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"]}]]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "\[Eta]"], "]"}], "3"],
       SeriesData[$CellContext`\[Eta], 
        DirectedInfinity[1], {}, 2, 3, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Eta], 
      DirectedInfinity[1], {
      Rational[-3, 128] $CellContext`B^2 $CellContext`k0^(-2) Pi}, 2, 3, 1],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "k0", " ", "\[Eta]"}], 
      SqrtBox["3"]]}]], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["A", "2"], " ", "\[Pi]"}], 
        RowBox[{"4", " ", 
         SqrtBox["3"], " ", "k0", " ", "\[Eta]"}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["A", "2"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"12", " ", 
           RowBox[{"Log", "[", "k0", "]"}]}], "-", 
          RowBox[{"12", " ", 
           RowBox[{"Log", "[", 
            FractionBox["1", "\[Eta]"], "]"}]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["k0", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "\[Eta]"], "]"}], "3"],
       SeriesData[$CellContext`\[Eta], 
        DirectedInfinity[1], {}, 1, 3, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Eta], 
      DirectedInfinity[1], {Complex[0, 
         Rational[-1, 4]] 
       3^Rational[-1, 2] $CellContext`A^2 $CellContext`k0^(-1) Pi, 
       Rational[-1, 8] $CellContext`A^2 $CellContext`k0^(-2) 
       Pi (5 + 12 Log[$CellContext`k0] - 12 Log[$CellContext`\[Eta]^(-1)])}, 
      1, 3, 1],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{3.624696032925305*^9, 3.624696080814879*^9, 
  3.624795611407723*^9, 3.625596151365451*^9, 3.625602075383347*^9, 
  3.625657294843852*^9, 3.6775038503687696`*^9, 3.677504108198344*^9, 
  3.677505548079008*^9, 3.688218223653791*^9, 3.688219139246105*^9}]
}, Open  ]]
},
ScreenStyleEnvironment->"Condensed",
WindowSize->{1855, 1056},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{Automatic, Automatic},
"PostScriptOutputFile"->"/home/stewwe/Imperial/comov.ps"},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
Magnification:>1.25 Inherited,
FrontEndVersion->"10.1 for Linux x86 (64-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 1121, 18, 23, "Input"],
Cell[1669, 40, 843, 14, 23, "Input"],
Cell[2515, 56, 2668, 40, 23, "Input"],
Cell[5186, 98, 197, 4, 23, "Input"],
Cell[5386, 104, 438, 11, 23, "Input"],
Cell[5827, 117, 9105, 174, 90, "Input"],
Cell[CellGroupData[{
Cell[14957, 295, 128, 2, 23, "Input"],
Cell[15088, 299, 4726, 111, 122, "Output"]
}, Open  ]],
Cell[19829, 413, 169, 3, 23, "Input"],
Cell[20001, 418, 531, 15, 23, "Input"],
Cell[20535, 435, 229, 5, 23, "Input"],
Cell[20767, 442, 792, 15, 23, "Input"],
Cell[21562, 459, 1437, 32, 46, "Input"],
Cell[CellGroupData[{
Cell[23024, 495, 334, 9, 23, "Input"],
Cell[23361, 506, 1335, 33, 65, "Output"]
}, Open  ]],
Cell[24711, 542, 415, 12, 65, "Input"],
Cell[25129, 556, 410, 10, 23, "Input"],
Cell[CellGroupData[{
Cell[25564, 570, 2235, 53, 90, "Input"],
Cell[27802, 625, 1924, 53, 129, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29763, 683, 308, 6, 23, "Input"],
Cell[30074, 691, 6616, 175, 164, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36727, 871, 143, 2, 23, "Input"],
Cell[36873, 875, 6818, 181, 152, "Output"]
}, Open  ]],
Cell[43706, 1059, 171, 3, 23, "Input"],
Cell[43880, 1064, 1798, 50, 90, "Input"],
Cell[45681, 1116, 241, 5, 23, "Input"],
Cell[45925, 1123, 1961, 53, 112, "Input"],
Cell[47889, 1178, 153, 3, 23, "Input"],
Cell[48045, 1183, 781, 19, 23, "Input"],
Cell[48829, 1204, 588, 12, 46, "Input"],
Cell[49420, 1218, 317, 9, 23, "Input"],
Cell[49740, 1229, 831, 21, 23, "Input"],
Cell[CellGroupData[{
Cell[50596, 1254, 309, 7, 23, "Input"],
Cell[50908, 1263, 24729, 643, 226, "Output"]
}, Open  ]],
Cell[75652, 1909, 504, 9, 23, "Input"],
Cell[76159, 1920, 1141, 23, 46, "Input"],
Cell[77303, 1945, 459, 11, 23, "Input"],
Cell[77765, 1958, 1436, 32, 23, "Input"],
Cell[79204, 1992, 432, 7, 23, "Input"],
Cell[79639, 2001, 1653, 34, 23, "Input"],
Cell[81295, 2037, 254, 6, 23, "Input"],
Cell[CellGroupData[{
Cell[81574, 2047, 924, 22, 23, "Input"],
Cell[82501, 2071, 9281, 298, 215, "Output"]
}, Open  ]],
Cell[91797, 2372, 320, 8, 23, "Input"],
Cell[92120, 2382, 8859, 265, 284, "Input"],
Cell[CellGroupData[{
Cell[101004, 2651, 790, 20, 23, "Input"],
Cell[101797, 2673, 8695, 238, 124, "Output"]
}, Open  ]],
Cell[110507, 2914, 6037, 171, 168, "Input"],
Cell[CellGroupData[{
Cell[116569, 3089, 806, 19, 23, "Input"],
Cell[117378, 3110, 12579, 336, 125, "Output"]
}, Open  ]],
Cell[129972, 3449, 7919, 219, 170, "Input"],
Cell[CellGroupData[{
Cell[137916, 3672, 1223, 27, 23, "Input"],
Cell[139142, 3701, 10455, 291, 201, "Output"]
}, Open  ]],
Cell[149612, 3995, 7239, 220, 222, "Input"],
Cell[CellGroupData[{
Cell[156876, 4219, 658, 17, 23, "Input"],
Cell[157537, 4238, 14158, 382, 169, "Output"]
}, Open  ]],
Cell[171710, 4623, 9224, 277, 188, "Input"],
Cell[CellGroupData[{
Cell[180959, 4904, 1100, 28, 23, "Input"],
Cell[182062, 4934, 16430, 537, 345, "Output"]
}, Open  ]],
Cell[198507, 5474, 15290, 466, 391, "Input"],
Cell[213800, 5942, 728, 16, 46, "Input"],
Cell[CellGroupData[{
Cell[214553, 5962, 810, 22, 23, "Input"],
Cell[215366, 5986, 1298, 29, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216701, 6020, 1398, 28, 54, "Input"],
Cell[218102, 6050, 1571, 28, 80, "Output"]
}, Open  ]],
Cell[219688, 6081, 308, 6, 23, "Input"],
Cell[CellGroupData[{
Cell[220021, 6091, 1095, 22, 23, "Input"],
Cell[221119, 6115, 1230, 25, 83, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[222386, 6145, 750, 21, 23, "Input"],
Cell[223139, 6168, 692, 18, 83, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223868, 6191, 786, 22, 23, "Input"],
Cell[224657, 6215, 1036, 23, 83, "Output"]
}, Open  ]],
Cell[225708, 6241, 660, 14, 23, "Input"],
Cell[CellGroupData[{
Cell[226393, 6259, 967, 20, 23, "Input"],
Cell[227363, 6281, 1401, 25, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228801, 6311, 582, 15, 23, "Input"],
Cell[229386, 6328, 938, 18, 66, "Output"]
}, Open  ]],
Cell[230339, 6349, 171, 3, 23, "Input"],
Cell[CellGroupData[{
Cell[230535, 6356, 7202, 232, 148, "Input"],
Cell[237740, 6590, 1462, 23, 41, "Output"]
}, Open  ]],
Cell[239217, 6616, 313, 7, 23, "Input"],
Cell[239533, 6625, 135, 3, 23, "Input"],
Cell[CellGroupData[{
Cell[239693, 6632, 1359, 37, 46, "Input"],
Cell[241055, 6671, 991, 24, 84, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242083, 6700, 714, 19, 23, "Input"],
Cell[242800, 6721, 916, 23, 84, "Output"]
}, Open  ]],
Cell[243731, 6747, 340, 7, 23, "Input"],
Cell[CellGroupData[{
Cell[244096, 6758, 327, 8, 23, "Input"],
Cell[244426, 6768, 2121, 56, 78, "Output"]
}, Open  ]],
Cell[246562, 6827, 1749, 45, 46, "Input"],
Cell[CellGroupData[{
Cell[248336, 6876, 753, 22, 23, "Input"],
Cell[249092, 6900, 1505, 39, 78, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[250634, 6944, 725, 21, 23, "Input"],
Cell[251362, 6967, 1480, 38, 78, "Output"]
}, Open  ]],
Cell[252857, 7008, 459, 9, 23, "Input"],
Cell[CellGroupData[{
Cell[253341, 7021, 688, 19, 23, "Input"],
Cell[254032, 7042, 3052, 82, 116, "Output"]
}, Open  ]],
Cell[257099, 7127, 884, 21, 46, "Input"],
Cell[CellGroupData[{
Cell[258008, 7152, 2740, 77, 150, "Input"],
Cell[260751, 7231, 2951, 79, 91, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263739, 7315, 561, 15, 23, "Input"],
Cell[264303, 7332, 1710, 45, 87, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266050, 7382, 1475, 42, 92, "Input"],
Cell[267528, 7426, 1672, 44, 87, "Output"]
}, Open  ]],
Cell[269215, 7473, 345, 7, 23, "Input"],
Cell[CellGroupData[{
Cell[269585, 7484, 809, 20, 23, "Input"],
Cell[270397, 7506, 8642, 244, 309, "Output"]
}, Open  ]],
Cell[279054, 7753, 317, 7, 23, "Input"],
Cell[CellGroupData[{
Cell[279396, 7764, 639, 17, 65, "Input"],
Cell[280038, 7783, 393, 10, 71, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280468, 7798, 1535, 43, 81, "Input"],
Cell[282006, 7843, 651, 17, 75, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[282694, 7865, 1469, 39, 81, "Input"],
Cell[284166, 7906, 782, 22, 85, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[284985, 7933, 330, 11, 37, "Input"],
Cell[285318, 7946, 213, 5, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285568, 7956, 2285, 63, 87, "Input"],
Cell[287856, 8021, 756, 19, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[288649, 8045, 2385, 63, 87, "Input"],
Cell[291037, 8110, 740, 17, 73, "Output"]
}, Open  ]],
Cell[291792, 8130, 189, 4, 23, "Input"],
Cell[CellGroupData[{
Cell[292006, 8138, 376, 10, 23, "Input"],
Cell[292385, 8150, 2833, 77, 79, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[295255, 8232, 322, 9, 23, "Input"],
Cell[295580, 8243, 2486, 72, 79, "Output"]
}, Open  ]],
Cell[298081, 8318, 348, 7, 23, "Input"],
Cell[CellGroupData[{
Cell[298454, 8329, 8412, 273, 223, "Input"],
Cell[306869, 8604, 440, 6, 41, "Output"]
}, Open  ]],
Cell[307324, 8613, 517, 10, 23, "Input"],
Cell[CellGroupData[{
Cell[307866, 8627, 1997, 59, 46, "Input"],
Cell[309866, 8688, 3452, 89, 122, "Output"]
}, Open  ]],
Cell[313333, 8780, 236, 5, 23, "Input"],
Cell[CellGroupData[{
Cell[313594, 8789, 2132, 57, 68, "Input"],
Cell[315729, 8848, 2056, 53, 96, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317822, 8906, 2190, 59, 86, "Input"],
Cell[320015, 8967, 2013, 53, 96, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[322065, 9025, 626, 18, 64, "Input"],
Cell[322694, 9045, 90, 1, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[322821, 9051, 413, 11, 41, "Input"],
Cell[323237, 9064, 3182, 87, 73, "Output"]
}, Open  ]],
Cell[326434, 9154, 411, 9, 41, "Input"],
Cell[CellGroupData[{
Cell[326870, 9167, 895, 23, 41, "Input"],
Cell[327768, 9192, 4120, 99, 181, "Output"]
}, Open  ]],
Cell[331903, 9294, 274, 6, 41, "Input"],
Cell[332180, 9302, 4285, 105, 354, "Input"],
Cell[CellGroupData[{
Cell[336490, 9411, 633, 17, 41, "Input"],
Cell[337126, 9430, 2861, 71, 145, "Output"]
}, Open  ]],
Cell[340002, 9504, 2714, 70, 86, "Input"],
Cell[CellGroupData[{
Cell[342741, 9578, 663, 18, 41, "Input"],
Cell[343407, 9598, 8259, 234, 306, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[351703, 9837, 474, 11, 41, "Input"],
Cell[352180, 9850, 3177, 83, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[355394, 9938, 325, 9, 41, "Input"],
Cell[355722, 9949, 2728, 76, 86, "Output"]
}, Open  ]],
Cell[358465, 10028, 326, 6, 41, "Input"],
Cell[358794, 10036, 798, 22, 41, "Input"],
Cell[359595, 10060, 555, 12, 41, "Input"],
Cell[CellGroupData[{
Cell[360175, 10076, 1528, 44, 41, "Input"],
Cell[361706, 10122, 12735, 334, 323, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[374478, 10461, 752, 14, 41, "Input"],
Cell[375233, 10477, 11938, 306, 297, "Output"]
}, Open  ]],
Cell[387186, 10786, 12221, 308, 466, "Input"],
Cell[CellGroupData[{
Cell[399432, 11098, 1457, 40, 41, "Input"],
Cell[400892, 11140, 9411, 245, 247, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[410340, 11390, 781, 22, 41, "Input"],
Cell[411124, 11414, 10468, 275, 293, "Output"]
}, Open  ]],
Cell[421607, 11692, 223, 4, 41, "Input"],
Cell[CellGroupData[{
Cell[421855, 11700, 487, 12, 41, "Input"],
Cell[422345, 11714, 3366, 86, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[425748, 11805, 436, 11, 41, "Input"],
Cell[426187, 11818, 3925, 100, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[430149, 11923, 437, 11, 41, "Input"],
Cell[430589, 11936, 4141, 107, 86, "Output"]
}, Open  ]],
Cell[434745, 12046, 305, 6, 41, "Input"],
Cell[CellGroupData[{
Cell[435075, 12056, 10713, 337, 370, "Input"],
Cell[445791, 12395, 487, 7, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[446315, 12407, 6745, 207, 190, "Input"],
Cell[453063, 12616, 482, 7, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[453582, 12628, 10307, 299, 220, "Input"],
Cell[463892, 12929, 483, 7, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[464412, 12941, 19169, 612, 469, "Input"],
Cell[483584, 13555, 484, 7, 41, "Output"]
}, Open  ]],
Cell[484083, 13565, 458, 11, 41, "Input"],
Cell[CellGroupData[{
Cell[484566, 13580, 198, 4, 41, "Input"],
Cell[484767, 13586, 10408, 275, 293, "Output"]
}, Open  ]],
Cell[495190, 13864, 7206, 188, 313, "Input"],
Cell[CellGroupData[{
Cell[502421, 14056, 204, 4, 41, "Input"],
Cell[502628, 14062, 11838, 302, 297, "Output"]
}, Open  ]],
Cell[514481, 14367, 8024, 207, 313, "Input"],
Cell[522508, 14576, 216, 4, 41, "Input"],
Cell[522727, 14582, 1031, 29, 41, "Input"],
Cell[523761, 14613, 654, 18, 41, "Input"],
Cell[CellGroupData[{
Cell[524440, 14635, 391, 10, 41, "Input"],
Cell[524834, 14647, 2724, 75, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[527595, 14727, 391, 10, 41, "Input"],
Cell[527989, 14739, 2734, 76, 119, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

